Confluence by Decreasing Diagrams -- Formalized

This paper presents a formalization of decreasing diagrams in the theorem prover Isabelle. It discusses mechanical proofs showing that any locally decreasing abstract rewrite system is confluent. The valley and the conversion version of decreasing diagrams are considered.

==> anc/Decreasing_Diagrams.thy <==
theory Decreasing_Diagrams imports Multiset Abstract_Rewriting begin
  
(*Appendix*)
definition diff :: "'a multiset \<Rightarrow> 'a set \<Rightarrow> 'a multiset" ("(_-s_)" [999] 998)
 where "M -s S = Multiset.filter (\<lambda>x. x \<notin> S) M"

definition intersect :: "'a multiset \<Rightarrow> 'a set \<Rightarrow> 'a multiset" ("(_\<inter>s_)" [999] 998)
 where "M \<inter>s S = Multiset.filter (\<lambda>x. x \<in> S) M"

lemma diff_from_empty: "{#}-s S = {#}" unfolding diff_def by auto

lemma diff_empty: "M -s {} = M" unfolding diff_def by (rule multiset_eqI) simp

lemma submultiset_implies_subset: assumes "M \<le> N" shows "set_of M \<subseteq> set_of N" 
 using assms mset_leD by auto 

lemma subset_implies_remove_empty: assumes "set_of M \<subseteq> S" shows "M -s S = {#}" 
 unfolding diff_def using assms by (induct M) auto

lemma remove_empty_implies_subset: assumes "M -s S = {#}" shows "set_of M \<subseteq> S" proof
 fix x assume A: "x \<in> set_of M" 
 have "x \<notin> set_of (M -s S)" using assms by auto
 thus "x \<in> S" using A unfolding diff_def by auto
qed

lemma lemmaA_3_8:  "(M + N) -s S = (M -s S) + (N -s S)" unfolding diff_def by (rule multiset_eqI) simp 
lemma lemmaA_3_9:  "(M -s S) -s T = M -s (S \<union> T)" unfolding diff_def by (rule multiset_eqI) simp
lemma lemmaA_3_10: "M = (M \<inter>s S) + (M -s S)" using multiset_partition unfolding diff_def intersect_def filter_def by auto
lemma lemmaA_3_11: "(M -s T) \<inter>s S = (M \<inter>s S) -s T" unfolding diff_def intersect_def by (rule multiset_eqI) simp

(*Definition 2.5(1)*)
definition ds :: "'a rel \<Rightarrow> 'a set \<Rightarrow> 'a set"
 where "ds r S = {y . \<exists>x \<in> S. (y,x) \<in> r}"

definition dm :: "'a rel \<Rightarrow> 'a multiset \<Rightarrow> 'a set" 
 where "dm r M = ds r (set_of M)"

definition dl :: "'a rel \<Rightarrow> 'a list \<Rightarrow> 'a set" 
 where "dl r \<sigma> = ds r (set \<sigma>)"

(*missing but useful*)
lemma ds_ds_subseteq_ds: assumes t: "trans r" shows "ds r (ds r S) \<subseteq> ds r S" proof
 fix x assume A: "x \<in> ds r (ds r S)" show "x \<in> ds r S" proof -
  from A obtain y z where "(x,y) \<in> r" and "(y,z) \<in> r" and mem: "z \<in> S" unfolding ds_def by auto
  thus ?thesis using mem t trans_def unfolding ds_def by fast
 qed 
qed

(* from PhD thesis of van Oostrom *)
lemma ds_monotone: assumes "S \<subseteq> T" shows "ds r S \<subseteq> ds r T" using assms unfolding ds_def by auto 

lemma subset_imp_ds_subset: assumes "trans r" and "S \<subseteq> ds r T" shows "ds r S \<subseteq> ds r T" 
 using assms ds_monotone ds_ds_subseteq_ds by blast

(*Definition 2.5(2)*)

(*strict order (mult) is used from Multiset.thy*)
definition mult_eq :: "'a rel \<Rightarrow> 'a multiset rel" where
  "mult_eq r = (mult1 r)\<^sup>*"

definition mul :: "'a rel \<Rightarrow> 'a multiset rel" where
  "mul r = {(M,N).\<exists>I J K. M = I + K \<and> N = I + J \<and> set_of K \<subseteq> dm r J \<and> J \<noteq> {#}}"

definition mul_eq :: "'a rel \<Rightarrow> 'a multiset rel" where
  "mul_eq r = {(M,N).\<exists>I J K. M = I + K \<and> N = I + J \<and> set_of K \<subseteq> dm r J}"

lemma downset_intro: 
assumes "\<forall>k\<in>set_of K.\<exists>j\<in>set_of J.(k,j)\<in>r" shows "set_of K \<subseteq> dm r J" proof
 fix x assume "x\<in>set_of K" thus "x \<in> dm r J" using assms unfolding dm_def ds_def by fast
qed

lemma downset_elim:
assumes "set_of K \<subseteq> dm r J" shows "\<forall>k\<in>set_of K.\<exists>j\<in>set_of J.(k,j)\<in>r" proof
 fix k assume "k\<in> set_of K" thus "\<exists>j\<in>set_of J.(k,j)\<in> r" using assms unfolding dm_def ds_def by fast
qed

text {* to closure-free representation *}
lemma mult_eq_implies_one_or_zero_step: 
assumes "trans r" and "(M,N) \<in> mult_eq r" shows "\<exists>I J K. N = I + J \<and> M = I + K \<and> set_of K \<subseteq> dm r J" 
proof (cases "(M,N) \<in> mult r")
  case True thus ?thesis using mult_implies_one_step[OF assms(1)] downset_intro by blast 
 next
  case False hence A: "M = N" using assms rtrancl_eq_or_trancl unfolding mult_eq_def mult_def by metis
  hence "N = N + {#} \<and> M = M + {#} \<and> set_of {#} \<subseteq> dm r{#}" by auto
  thus ?thesis unfolding A by fast
qed

text {* from closure-free representation *}
lemma one_step_implies_mult_eq: assumes "trans r" and "set_of K \<subseteq> dm r J" shows "(I+K,I+J)\<in>mult_eq r"
proof (cases "set_of J = {}")
 case True hence "set_of K = {}" using assms downset_elim by (metis all_not_in_conv emptyE)
 thus ?thesis using True unfolding mult_eq_def by auto
next
 case False hence h:"J \<noteq> {#}" using set_of_eq_empty_iff by auto
  hence "(I+K,I+J)\<in> mult r" using set_of_eq_empty_iff assms one_step_implies_mult downset_elim by fast 
  thus ?thesis unfolding mult_eq_def mult_def by auto
qed

lemma mult_is_mul: assumes "trans r" shows "mult r = mul r" proof
 show "mult r \<subseteq> mul r" proof
  fix N M assume A: "(N,M) \<in> mult r" show "(N,M) \<in> mul r" proof -
   obtain I J K where "M = I + J" and "N = I + K" and "J \<noteq> {#}" and "set_of K \<subseteq> dm r J"
    using mult_implies_one_step[OF assms A] downset_intro by metis
   thus ?thesis unfolding mul_def by auto
  qed
 qed
 next
 show "mul r \<subseteq> mult r" proof
  fix N M assume A: "(N,M) \<in> mul r" show "(N,M) \<in> mult r" proof -
   obtain I J K where "M = I + J" and "N = I + K" and "J \<noteq> {#}" and "set_of K \<subseteq> dm r J" 
    using A unfolding mul_def by auto
   thus ?thesis using one_step_implies_mult assms downset_elim by metis
  qed
  qed
qed

lemma mult_eq_is_mul_eq: assumes "trans r" shows "mult_eq r = mul_eq r" proof 
 show "mult_eq r \<subseteq> mul_eq r" proof 
  fix N M assume A: "(N,M) \<in> mult_eq r" show "(N,M) \<in> mul_eq r" proof (cases "(N,M) \<in> mult r")
   case True thus ?thesis unfolding mult_is_mul[OF assms] mul_def mul_eq_def by auto
  next
   case False hence eq: "N = M" using A rtranclD unfolding mult_def mult_eq_def by metis
   hence "M = M + {#} \<and> N = N + {#} \<and> set_of {#} \<subseteq> dm r {#}" by auto
   thus ?thesis unfolding eq unfolding mul_eq_def by fast
  qed
 qed
 show "mul_eq r \<subseteq> mult_eq r" using one_step_implies_mult_eq[OF assms] unfolding mul_eq_def by auto
qed

lemma "mul_eq r = (mul r)\<^sup>=" proof
 show "mul_eq r \<subseteq> (mul r)\<^sup>=" proof
  fix M N assume A:"(M,N) \<in> mul_eq r" show "(M,N) \<in> (mul r)\<^sup>=" proof -
   from A obtain I J K where 1: "M = I + K" and 2: "N = I + J" and 3: "set_of K \<subseteq> dm r J" unfolding mul_eq_def by auto
   show ?thesis proof (cases "J = {#}")
    case True hence "K = {#}" using 3 unfolding dm_def ds_def by auto 
    hence "M = N" using True 1 2 by auto
    thus ?thesis by auto 
   next
    case False thus ?thesis using 1 2 3 unfolding mul_def mul_eq_def by auto
   qed
  qed
 qed 
 show "mul_eq r \<supseteq> (mul r)\<^sup>=" proof 
  fix M N assume A:"(M,N) \<in> (mul r)\<^sup>=" show "(M,N) \<in> mul_eq r"
   proof (cases "M = N")
    case True hence "M = M + {#}" and "N = M + {#}" and "set_of {#} \<subseteq> dm r {#}" by auto
    thus ?thesis unfolding mul_eq_def by fast
   next
    case False hence "(M,N) \<in> mul r" using A by auto
    thus ?thesis unfolding mul_def mul_eq_def by auto
  qed
 qed
qed

(* useful properties on multisets *)
lemma mul_eq_reflexive: "(M,M) \<in> mul_eq r" proof -
 have "M = M + {#}" and "set_of {#} \<subseteq> dm r {#}" by auto
 thus ?thesis unfolding mul_eq_def by fast
qed

lemma mul_eq_trans: assumes "trans r" and "(M,N) \<in> mul_eq r" and "(N,P) \<in> mul_eq r" shows "(M,P) \<in> mul_eq r"
 using assms unfolding mult_eq_is_mul_eq[symmetric,OF assms(1)] mult_eq_def  
by auto

lemma mul_eq_singleton: assumes "(M, {#\<alpha>#}) \<in> mul_eq r" shows "M = {#\<alpha>#} \<or> set_of M \<subseteq> dm r {#\<alpha>#}" proof -
 from assms obtain I J K where 1:"M = I + K" and 2:"{#\<alpha>#} = I + J" and 3:"set_of K \<subseteq> dm r J" unfolding mul_eq_def by auto
 thus ?thesis proof (cases "I = {#}")
  case True hence "J = {#\<alpha>#}" using 2 by auto
  thus ?thesis using 1 3 True by auto
 next
  case False hence i: "I = {#\<alpha>#}" using 2 union_is_single by metis
  hence "J = {#}" using 2 union_is_single by metis
  thus ?thesis using 1 i 3 unfolding dm_def ds_def by auto
 qed
qed

lemma mul_and_mul_eq_imp_mul: assumes "trans r" and "(M,N) \<in> mul r" and "(N,P) \<in> mul_eq r" shows "(M,P) \<in> mul r" 
 using assms unfolding mult_is_mul[symmetric,OF assms(1)] mult_eq_is_mul_eq[symmetric,OF assms(1)] mult_def mult_eq_def by auto

lemma mul_eq_and_mul_imp_mul: assumes "trans r" and "(M,N) \<in> mul_eq r" and "(N,P) \<in> mul r" shows "(M,P) \<in> mul r" 
 using assms unfolding mult_is_mul[symmetric,OF assms(1)] mult_eq_is_mul_eq[symmetric,OF assms(1)] mult_def mult_eq_def by auto

lemma wf_mul: assumes "trans r" and "wf r" shows "wf (mul r)" 
 unfolding mult_is_mul[symmetric,OF assms(1)] using wf_mult[OF assms(2)] by auto

lemma remove_is_empty_imp_mul: assumes "M -s dm r {#\<alpha>#} = {#}" shows "(M,{#\<alpha>#}) \<in> mul r" proof -
 from assms have C: "set_of M \<subseteq> dm r {#\<alpha>#}" by (metis remove_empty_implies_subset)
 have "M = {#}+M" and "{#\<alpha>#}={#}+{#\<alpha>#}" and "{#\<alpha>#} \<noteq> {#}" by auto
 thus ?thesis using C unfolding mul_def by fast
qed

(* Lemma 2.6 *)

lemma lemma2_6_1_set: "ds r (S \<union> T) = ds r S \<union> ds r T"
 unfolding set_of_union ds_def by auto 

lemma lemma2_6_1_list: "dl r (\<sigma>@\<tau>) = dl r \<sigma> \<union> dl r \<tau>" 
 unfolding dl_def ds_def set_append by auto

lemma lemma2_6_1_multiset: "dm r (M + N) = dm r M \<union> dm r N"
 unfolding dm_def set_of_union ds_def by auto 

lemma lemma2_6_1_diff: "(dm r M) - ds r S \<subseteq> dm r (M -s S)"
 unfolding diff_def dm_def ds_def by (rule subsetI) auto

text {* missing *}
lemma dl_monotone: "dl r (\<sigma>@\<tau>) \<subseteq> dl r (\<sigma>@\<tau>'@\<tau>)" unfolding lemma2_6_1_list by auto

(*Lemma 2.6.2*)

lemma lemma2_6_2_a: assumes t: "trans r" and "M \<le> N" shows "(M,N) \<in> mul_eq r" proof -
 from assms(2) obtain J where "N=M+J" by (metis assms(2) mset_le_exists_conv) 
 hence "M = M + {#}" and "N = M + J" and "set_of {#} \<subseteq> dm r J" by auto
 thus ?thesis unfolding mul_eq_def by fast
qed

lemma mul_eq_not_equal_imp_elt: 
assumes "(M,N)\<in>mul_eq r" and "y\<in>set_of M - set_of N" shows "\<exists>z\<in>set_of N.(y,z)\<in>r" proof - 
 from assms obtain I J K where "N=I+J" and "M=I+K" and F3:"set_of K \<subseteq> dm r J" unfolding mul_eq_def by auto
 thus ?thesis using assms(2) downset_elim[OF F3] by auto 
qed

lemma lemma2_6_2_b: assumes "trans r" and "(M,N) \<in> mul_eq r" shows "dm r M \<subseteq> dm r N" proof
 fix x assume A: "x \<in> dm r M" show "x \<in> dm r N" proof -
  from A obtain y where F2:"y\<in>set_of M" and F3:"(x,y)\<in>r" unfolding dm_def ds_def by auto
  hence "\<exists> z \<in> set_of N. (x,z)\<in>r" proof (cases "y\<in>set_of N")
   case True thus ?thesis using F3 unfolding ds_def by auto 
   next
   case False thus ?thesis using mul_eq_not_equal_imp_elt assms F2 F3 trans_def by fast
  qed
  thus ?thesis unfolding dm_def ds_def by auto
 qed 
qed

(*Lemma 2.6.3*)
lemma ds_trans_contrapos: assumes t: "trans r" and "x \<notin> ds r S" and "(x,y) \<in> r" shows "y \<notin> ds r S"
 using assms unfolding ds_def trans_def by fast 

lemma dm_max_elt: assumes i: "irrefl r" and t: "trans r"  shows "x \<in> dm r M \<Longrightarrow> \<exists> y \<in> set_of (M -s dm r M). (x,y) \<in> r"
 proof (induct M arbitrary: x)
  case empty thus ?case unfolding dm_def ds_def by auto
 next
  case (add P p) 
  hence mem: "x \<in> (dm r P \<union> dm r {#p#})" unfolding dm_def ds_def by auto
  from i t have not_mem_dm: "p \<notin> dm r {#p#}" unfolding dm_def ds_def irrefl_def by auto
  thus ?case 
  proof (cases "x \<in> dm r P")
   case False hence relp: "(x,p) \<in> r" using mem unfolding dm_def ds_def by auto
   show ?thesis proof (cases "p \<in> dm r P")
    case True thus ?thesis using relp t ds_trans_contrapos False unfolding dm_def by fast
     next
    case False thus ?thesis using not_mem_dm relp unfolding dm_def ds_def diff_def by auto
   qed
  next
    case True obtain y where key: "y \<in> set_of P" "y \<notin> dm r P" "(x,y) \<in> r" using add(1)[OF True] unfolding diff_def by auto
    thus ?thesis 
    proof (cases "y \<in> dm r {#p#}") 
     case True hence rely: "(y,p) \<in> r" unfolding dm_def ds_def by auto
     hence relp: "(x,p) \<in> r" using rely t key trans_def by metis
     have not_memp: "p \<notin> set_of P" using rely key unfolding dm_def ds_def by auto
     have memp: "p \<in> set_of (P + {#p#})" by auto
     have "p \<notin> dm r P" using ds_trans_contrapos[OF t] key(2) rely unfolding dm_def by auto
     hence "p \<notin> dm r (P + {#p#})" using not_mem_dm unfolding dm_def ds_def by auto
     thus ?thesis using relp unfolding diff_def by auto
    next
     case False thus ?thesis using key unfolding dm_def ds_def diff_def by auto
    qed
  qed
 qed

lemma dm_subset: assumes i:"irrefl r" and t: "trans r"  shows "dm r M \<subseteq> dm r (M -s dm r M)" 
 using assms dm_max_elt unfolding dm_def ds_def by fast

lemma dm_eq: assumes i:"irrefl r" and t: "trans r" shows "dm r M = dm r (M -s dm r M)" 
 using dm_subset[OF assms] unfolding dm_def ds_def diff_def by auto

lemma lemma2_6_3: assumes t:"trans r" and i:"irrefl r" and "(M,N) \<in> mul_eq r" 
 shows "\<exists> I' J' K' . N = I' + J' \<and> M = I' + K' \<and> J' #\<inter> K' = {#} \<and> set_of K' \<subseteq> dm r J'" proof -
 from assms obtain I J K where 1:"N = I + J" and 2:"M = I + K"  and 3:"set_of K \<subseteq> dm r J" unfolding mul_eq_def by auto
 have "set_of (J #\<inter>K) \<subseteq> dm r J" using 3 by auto
 hence key: "set_of (J -s dm r J) \<subseteq> set_of (J - (J #\<inter>K))" unfolding set_of_def diff_def by auto  
 from 1 2 3 have "N = (I + (J #\<inter> K)) + (J - (J #\<inter> K))"
  by (metis diff_union_cancelL inf_le2 multiset_diff_union_assoc multiset_inter_commute union_commute union_lcomm)
  moreover have "M = (I + (J #\<inter> K)) + (K - (J #\<inter> K))" 
  by (metis diff_le_self diff_union_cancelL 2 multiset_diff_union_assoc multiset_inter_commute multiset_inter_def union_assoc)
 moreover have "set_of (K-(J#\<inter>K)) \<subseteq> dm r (J-(J#\<inter>K))" proof -
  have "set_of (K-(J#\<inter>K)) \<subseteq> dm r J" using 3 by auto
  moreover have "... = dm r (J -s dm r J)" using dm_eq[OF i t] by auto
  moreover have "... \<subseteq> dm r (J - (J #\<inter> K))" using ds_monotone[OF key] unfolding dm_def by auto
  ultimately show ?thesis by auto
qed
 moreover have "(J-(J#\<inter>K)) #\<inter> (K-(J#\<inter>K)) = {#}" by (rule multiset_eqI) auto
 ultimately show ?thesis by auto
qed

(*  (* initial proof by Bertram Felgenhauer *)
lemma lemma2_6_3_step: 
assumes t:"trans r" and i:"irrefl r" and P:"set_of K \<subseteq> dm r J" shows "set_of (K-(J#\<inter>K)) \<subseteq> dm r (J-(J#\<inter>K))" proof  
 fix k assume K: "k \<in> set_of (K - (J#\<inter>K))" show "k \<in> dm r (J - (J#\<inter>K))" proof -
  have k: "k \<in># K" using K by simp
  have step: "k \<in> dm r (J-K)" proof -
   {
   fix P have "P \<le> K \<Longrightarrow> k \<in> dm r (J-P)" using k proof (induct P arbitrary:k rule:multiset_induct)
    case empty thus ?case using P by auto
   next
    case (add Q q)
    have h1: "q \<in># K" and h2: "Q \<le> K" using mset_le_insertD[OF add(2)] by auto
    obtain j where mem1: "j\<in>set_of (J - Q)" and rel1: "(k, j) \<in> r" using add(1)[OF h2 add(3)] unfolding dm_def ds_def by auto
    show ?case proof (cases "j \<in># J - (Q + {#q#})")
     case True thus ?thesis using rel1 unfolding dm_def ds_def by force
    next
     case False hence eq: "q = j" using mem1 by (cases "q = j") auto
     obtain j2 where mem2: "j2\<in>set_of (J - Q)" and rel2: "(j, j2) \<in> r" using eq add(1)[OF h2 h1] unfolding dm_def ds_def by auto
     have rel: "(k,j2) \<in> r" using transD[OF assms(1) rel1 rel2] by auto
     have "j2 \<noteq> q" using rel2 eq i irrefl_def by fast
     thus ?thesis using rel mem2 unfolding dm_def ds_def by (cases "j2=k") auto
    qed
   qed
   }
   thus ?thesis by auto
  qed
  have eq: "J - K = J - (J #\<inter> K)" by (rule multiset_eqI) auto
  show ?thesis using step unfolding eq dm_def ds_def by auto
 qed
qed

lemma lemma2_6_3: assumes t: "trans r" and i: "irrefl r" and "(M,N) \<in> mul_eq r" 
shows "\<exists> I J K. N = I + J \<and> M = I + K \<and> J#\<inter>K = {#} \<and> set_of K \<subseteq> dm r J" proof - 
 from assms(1,3)
 obtain I J K where f1:"N = I + J" and f2:"M = I + K" and f3:"set_of K \<subseteq> dm r J" unfolding mul_eq_def by fast
 hence "N = (I + (J #\<inter> K)) + (J - (J #\<inter> K))"
  by (metis diff_union_cancelL inf_le2 multiset_diff_union_assoc multiset_inter_commute union_commute union_lcomm)
 moreover have "M = (I + (J #\<inter> K)) + (K - (J #\<inter> K))" 
  by (metis diff_le_self diff_union_cancelL f1 f2 f3 multiset_diff_union_assoc multiset_inter_commute multiset_inter_def union_assoc)
 moreover have "(J-(J#\<inter>K)) #\<inter> (K-(J#\<inter>K)) = {#}" by (rule multiset_eqI) auto
 ultimately show ?thesis using lemma2_6_3_step[OF t i f3] by auto
qed 
*)

(*Lemma 2.6.4*)
lemma lemma2_6_4: assumes t: "trans r" and "N \<noteq> {#}" and "set_of M \<subseteq> dm r N" shows "(M,N) \<in> mul r" proof -
 have "M = {#} + M" and "N = {#} + N" using assms by auto
 thus ?thesis using assms(2,3) unfolding mul_def by fast
qed

lemma lemma2_6_5_a: assumes t: "trans r" and "ds r S \<subseteq> S" and "(M,N) \<in> mul_eq r" 
shows "(M -s S, N -s S) \<in> mul_eq r" proof -
 from assms(1,3) 
 obtain I J K where a: "N=I+J" and b:"M=I+K" and c:"set_of K \<subseteq> dm r J" unfolding mul_eq_def by best
 from a b have A: "N-sS = (I-sS)+(J-sS)" and B: "M-sS = (I-sS)+(K-sS)" using lemmaA_3_8 by auto
 have C: "set_of (K-sS) \<subseteq> dm r (J-sS)" proof -
  have "set_of (K-sS) \<subseteq> set_of (K-s (ds r S))" using assms(2) unfolding diff_def by auto
  moreover have "set_of(K-s (ds r S)) \<subseteq> (dm r J) - (ds r S)" using c unfolding diff_def by auto 
  moreover have "(dm r J) - (ds r S) \<subseteq> dm r (J -s S)" using lemma2_6_1_diff by fast 
  ultimately show ?thesis by auto 
 qed
 show ?thesis using A B C unfolding mul_eq_def by auto
qed

lemma lemma2_6_5_a': assumes t:"trans r" and "(M,N) \<in> mul_eq r" shows "(M -s ds r S, N -s ds r S) \<in> mul_eq r"
  using assms lemma2_6_5_a[OF t] ds_ds_subseteq_ds[OF t] by auto

(*Lemma 2.6.6*)
lemma lemma2_6_6_a: assumes t: "trans r" and "(M,N) \<in> mul_eq r" shows "(Q + M,Q + N) \<in> mul_eq r" proof -
 obtain I J K where A:"Q+N=(Q+I)+J" and B:"Q+M=(Q+I)+K" and C:"set_of K \<subseteq> dm r J" 
  using assms(2) unfolding union_assoc mul_eq_def by auto
 thus ?thesis using C unfolding mul_eq_def by auto
qed
                
lemma add_left_one: 
 assumes  "\<exists> I J K. {#q#} + N = I + J \<and> {#q#} + M = I + K \<and> (J#\<inter>K={#}) \<and> set_of K \<subseteq> dm r J" 
 shows "\<exists> I2 J K. N = I2 + J \<and> M = I2 + K \<and> set_of K \<subseteq> dm r J" proof -
 from assms obtain I J K where A: "{#q#} + N = I + J" and B:"{#q#} + M = I + K" 
  and C:"(J #\<inter> K = {#})" and D:"set_of K \<subseteq> dm r J" by auto
 have "q\<in>#I" proof (cases "q \<in># I")
  case True thus ?thesis by auto
 next
  case False 
  have "q \<in># J" using False A by (metis count_union multi_member_this neq0_conv plus_nat.add_0)  
  moreover have "q \<in># K" using False B by (metis count_union multi_member_this neq0_conv plus_nat.add_0)
  moreover have "\<not> q \<in># (J #\<inter> K)" using C by auto
  ultimately show ?thesis by auto
 qed
 hence "\<exists> I2. I = {#q#} + I2" by (metis multi_member_split union_commute)
 hence "\<exists> I2. {#q#} + N = ({#q#} + I2) + J \<and> {#q#} + M = ({#q#} + I2) + K" using A B by auto
 thus ?thesis using D by (metis union_assoc diff_union_cancelR union_commute)
qed

lemma lemma2_6_6_b_one : 
assumes "trans r" and "irrefl r" and "({#q#}+M,{#q#}+N) \<in> mul_eq r" shows "(M,N) \<in> mul_eq r" 
 using add_left_one[OF lemma2_6_3[OF assms]] unfolding mul_eq_def by auto

lemma lemma2_6_6_b' : assumes "trans r" and i: "irrefl r" and "(Q + M, Q + N) \<in> mul_eq r" 
 shows "(M,N) \<in> mul_eq r" using assms(3) proof (induct Q arbitrary: M N) 
 case empty thus ?case by auto  
 next
 case (add Q q) thus ?case unfolding union_assoc using lemma2_6_6_b_one[OF assms(1,2)] by best
 qed 

lemma lemma2_6_9: assumes t: "trans r" and "(M,N) \<in> mul r" shows "(Q+M,Q+N) \<in> mul r" proof -
 obtain I J K where F1:"N = I + J" and F2:"M = I + K"and F3:"set_of K \<subseteq> dm r J" and F4:"J \<noteq> {#}" 
  using assms unfolding mul_def by auto
 have "Q+N=Q+I+J" and "Q+M=Q+I+K" unfolding F1 F2 union_commute union_lcomm by auto
 thus ?thesis using assms(1) F3 F4 unfolding mul_def by auto
qed
  
(*Lemma 2.6.7*)
lemma lemma2_6_7_a: assumes t: "trans r" and "set_of Q \<subseteq> dm r N - dm r M" and "(M,N) \<in> mul_eq r" 
shows "(Q+M,N) \<in> mul_eq r" proof -
 obtain I J K where A: "N=I+J" and B:"M=I+K" and C:"set_of K \<subseteq> dm r J" using assms unfolding mul_eq_def by auto
 hence "set_of(Q+K) \<subseteq> dm r J" using assms lemma2_6_1_diff unfolding dm_def ds_def by auto
 hence "(I+(Q+K),I+J) \<in> mul_eq r" unfolding mul_eq_def by fast
 thus ?thesis using A B C union_assoc union_commute by metis
qed

text {* missing?; similar to lemma_2.6.2? *}
lemma lemma2_6_8: assumes t: "trans r" and "S \<subseteq> T" shows "(M -s T,M -s S) \<in> mul_eq r" proof -
 from assms(2) have "(M -s T) \<le> (M -s S)"  
  by (metis Un_absorb2 Un_commute lemmaA_3_10 lemmaA_3_9 mset_le_add_right) 
 thus ?thesis using lemma2_6_2_a[OF t] by auto
qed

(*Def 3.1: lexicographic maximum measure*)
fun lexmax :: "'a rel \<Rightarrow> 'a list \<Rightarrow> 'a multiset" ("(_|_|)") where 
   "r|[]| = {#}"
 | "r|\<alpha>#\<sigma>| =  {#\<alpha>#} + (r|\<sigma>| -s ds r {\<alpha>})" 

lemma lexmax_singleton: "lexmax r [\<alpha>] = {#\<alpha>#}" unfolding lexmax.simps unfolding diff_def by auto

(*Lemma 3.2 *)

(*Lemma 3.2(1)*)
lemma lemma3_2_1: assumes t: "trans r" shows "dm r r|\<sigma>| = dl r \<sigma>" proof (induct \<sigma>)
 case Nil show ?case unfolding dm_def dl_def by auto
 next
 case (Cons \<alpha> \<sigma>)
 have "dm r {#\<alpha>#} \<union> dm r (r|\<sigma>| -s ds r {\<alpha>}) = dm r {#\<alpha>#} \<union> dl r \<sigma>" (is "?L = ?R") proof -
  have "?L \<subseteq> ?R" unfolding Cons[symmetric] diff_def dm_def ds_def by auto
  moreover have "?R \<subseteq> ?L" proof
   fix x assume A: "x \<in> ?R" show "x \<in> ?L" proof (cases "x \<in> dm r {#\<alpha>#}")
    case True thus ?thesis by auto 
   next
    case False 
    hence mem: "x \<in> dm r (lexmax r \<sigma>)" using A Cons by auto 
    have "x \<notin> (ds r (ds r {\<alpha>}))" using False ds_ds_subseteq_ds[OF t] unfolding dm_def by auto
    thus ?thesis using mem lemma2_6_1_diff by fast 
   qed
  qed
  ultimately show ?thesis by auto
 qed
 thus ?case unfolding lemma2_6_1_multiset lexmax.simps dl_def dm_def ds_def by auto
qed

(* Lemma 3.2(2)*)
lemma lemma3_2_2: "r|\<sigma>@\<tau>| = r|\<sigma>| + (r|\<tau>| -s dl r \<sigma>)" proof(induct \<sigma>)
 case Nil thus ?case unfolding dl_def ds_def lexmax.simps apply auto unfolding diff_empty by auto
 next
 case (Cons \<alpha> \<sigma>)
  have "lexmax r (\<alpha>#\<sigma>@\<tau>) = {#\<alpha>#} + ((lexmax r (\<sigma>@\<tau>)) -s (ds r {\<alpha>}))" by auto
  moreover have "\<dots> = {#\<alpha>#} + ((lexmax r \<sigma> + ((lexmax r \<tau>) -s (dl r \<sigma>))) -s (ds r {\<alpha>}))" 
   using Cons by auto 
  moreover have "\<dots> = {#\<alpha>#} + ((lexmax r \<sigma>) -s (ds r {\<alpha>})) + (((lexmax r \<tau>) -s (dl r \<sigma>)) -s (ds r {\<alpha>}))"
   unfolding lemmaA_3_8 unfolding union_assoc by auto
  moreover have "\<dots> = lexmax r (\<alpha>#\<sigma>) + (((lexmax r \<tau>) -s (dl r \<sigma>)) -s (ds r {\<alpha>}))" by simp
  moreover have "\<dots> = lexmax r (\<alpha>#\<sigma>) + ((lexmax r \<tau>) -s (dl r (\<alpha>#\<sigma>)))" unfolding lemmaA_3_9 dl_def dm_def lemma2_6_1_set[symmetric] by auto
  ultimately show ?case unfolding diff_def by simp
qed

(*Definition 3.3*)

definition D :: "'a rel \<Rightarrow> 'a list \<Rightarrow> 'a list \<Rightarrow> 'a list \<Rightarrow> 'a list \<Rightarrow> bool" where
 "D r \<tau> \<sigma> \<sigma>' \<tau>' = ((r|\<sigma>@\<tau>'|, r|\<tau>| + r|\<sigma>| ) \<in> mul_eq r 
                 \<and> (r|\<tau>@\<sigma>'|, r|\<tau>| + r|\<sigma>| ) \<in> mul_eq r)"

lemma D_eq: assumes "trans r" and "irrefl r" and "D r \<tau> \<sigma> \<sigma>' \<tau>'" 
 shows "(r|\<tau>'| -s dl r \<sigma>,r|\<tau>| ) \<in> mul_eq r" and "(r|\<sigma>'| -s dl r \<tau>,r|\<sigma>| ) \<in> mul_eq r"
 using assms unfolding D_def lemma3_2_2 using union_commute lemma2_6_6_b' apply metis
 using assms unfolding D_def lemma3_2_2 using union_commute lemma2_6_6_b' by metis

lemma D_inv: assumes "trans r" and "irrefl r" and "(r|\<tau>'| -s dl r \<sigma>,r|\<tau>| ) \<in> mul_eq r" 
                                                and "(r|\<sigma>'| -s dl r \<tau>,r|\<sigma>| ) \<in> mul_eq r"
 shows "D r \<tau> \<sigma> \<sigma>' \<tau>'" 
 using assms unfolding D_def lemma3_2_2 using lemma2_6_6_a[OF assms(1)] union_commute by metis 

lemma D: assumes "trans r" and "irrefl r"
 shows  "D r \<tau> \<sigma> \<sigma>' \<tau>' = ((r|\<tau>'| -s dl r \<sigma>,r|\<tau>| ) \<in> mul_eq r 
                        \<and> (r|\<sigma>'| -s dl r \<tau>,r|\<sigma>| ) \<in> mul_eq r)"
 using assms D_eq D_inv by auto

lemma mirror_D: assumes "trans r" and "irrefl r" and "D r \<tau> \<sigma> \<sigma>' \<tau>'" shows "D r \<sigma> \<tau> \<tau>' \<sigma>'" 
 using assms D by metis

(*Proposition 3.4*)

definition LD_1' :: "'a rel \<Rightarrow> 'a \<Rightarrow> 'a \<Rightarrow> 'a list \<Rightarrow> 'a list \<Rightarrow> 'a list \<Rightarrow> bool"
 where "LD_1' r \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3 = 
 (set \<sigma>1 \<subseteq> ds r {\<beta>} \<and> length \<sigma>2 \<le> 1 \<and> set \<sigma>2 \<subseteq> {\<alpha>} \<and> set \<sigma>3 \<subseteq> ds r {\<alpha>,\<beta>})"

definition LD' :: "'a rel \<Rightarrow> 'a \<Rightarrow> 'a 
  \<Rightarrow> 'a list \<Rightarrow> 'a list \<Rightarrow> 'a list \<Rightarrow> 'a list \<Rightarrow> 'a list \<Rightarrow> 'a list \<Rightarrow> bool" 
 where "LD' r \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3 \<tau>1 \<tau>2 \<tau>3 = (LD_1' r \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3 \<and> LD_1' r \<alpha> \<beta> \<tau>1 \<tau>2 \<tau>3)"

(* auxiliary properties on multisets *)

lemma lexmax_le_multiset: assumes t:"trans r" shows "r|\<sigma>| \<le> multiset_of \<sigma>" proof (induct "\<sigma>")
 case Nil thus ?case unfolding lexmax.simps by auto
 next
 case (Cons s \<tau>) hence "lexmax r \<tau> -s ds r {s} \<le> multiset_of \<tau>" using lemmaA_3_10 mset_le_add_right order_trans by metis
 thus ?case unfolding multiset_of.simps lexmax.simps using mset_le_mono_add_right_cancel union_commute by metis
qed

lemma split: assumes "LD_1' r \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3" shows "\<sigma>2 = [] \<or> \<sigma>2 = [\<alpha>]"
 using assms unfolding  LD_1'_def by (cases \<sigma>2) auto

lemma proposition3_4_step: assumes "trans r" and "irrefl r" and "LD_1' r \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3" 
shows "(r|\<sigma>1@\<sigma>2@\<sigma>3| -s (dm r {#\<beta>#}), r|[\<alpha>]| ) \<in> mul_eq r" proof -
 from assms have "set \<sigma>1 \<subseteq> dm r {#\<beta>#}" unfolding LD'_def LD_1'_def dm_def by auto
 hence "set_of (lexmax r \<sigma>1) \<subseteq> dm r {#\<beta>#}" using submultiset_implies_subset[OF lexmax_le_multiset[OF assms(1)]] by auto
 hence one: "lexmax r \<sigma>1 -s dm r {#\<beta>#} = {#}" using subset_implies_remove_empty by auto
 from assms have "set \<sigma>3 \<subseteq> dl r \<sigma>2 \<union> dl r \<sigma>1 \<union> dm r {#\<beta>#} \<union> dm r {#\<alpha>#}" (is "?l \<subseteq> ?r") unfolding LD'_def LD_1'_def dm_def ds_def by auto
 hence "set_of (lexmax r \<sigma>3) \<subseteq> ?r " using submultiset_implies_subset[OF lexmax_le_multiset[OF assms(1)]] by auto
 hence pre3: "lexmax r \<sigma>3 -s ?r = {#}" using subset_implies_remove_empty by auto
 show ?thesis proof (cases "\<sigma>2 = []")
  case True 
  hence two:"(lexmax r \<sigma>2 -s dl r \<sigma>1) -s dm r {#\<beta>#} = {#}" unfolding diff_def by auto 
  from pre3 have "(((lexmax r \<sigma>3 -s dl r \<sigma>2) -s dl r \<sigma>1) -s dm r {#\<beta>#}) -s dm r {#\<alpha>#} = {#}" unfolding True dl_def lemmaA_3_9 by auto
  hence three:"(((lexmax r \<sigma>3 -s dl r \<sigma>2) -s dl r \<sigma>1) -s dm r {#\<beta>#},{#\<alpha>#}) \<in> mul r" using remove_is_empty_imp_mul by metis
  show ?thesis using three unfolding lemma3_2_2 lexmax_singleton lemmaA_3_8 one two mul_def mul_eq_def by auto
 next
  case False hence eq: "\<sigma>2 = [\<alpha>]" using split[OF assms(3)] by fast
  have two: "((lexmax r \<sigma>2 -s dl r \<sigma>1) -s dm r {#\<beta>#},{#\<alpha>#}) \<in> mul_eq r" using lemma2_6_8[OF assms(1) empty_subsetI] unfolding eq lexmax.simps diff_from_empty lemmaA_3_9 diff_empty by auto
  from pre3 have "lexmax r \<sigma>3 -s ((dl r \<sigma>2 \<union> dm r {#\<alpha>#}) \<union> dl r \<sigma>1 \<union> dm r {#\<beta>#}) = {#}" unfolding eq lemmaA_3_9 using Un_assoc Un_commute by metis
  hence three: "((lexmax r \<sigma>3 -s dl r \<sigma>2) -s dl r \<sigma>1) -s dm r {#\<beta>#} = {#}" using Un_absorb unfolding lemmaA_3_9 eq dm_def dl_def by auto
  show ?thesis unfolding lemma3_2_2 lexmax_singleton lemmaA_3_8 one three using two by auto
 qed
qed

lemma proposition3_4:
assumes t: "trans r" and i: "irrefl r" and ld: "LD' r \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3 \<tau>1 \<tau>2 \<tau>3"
shows "D r [\<beta>] [\<alpha>] (\<sigma>1@\<sigma>2@\<sigma>3) (\<tau>1@\<tau>2@\<tau>3)" 
 using proposition3_4_step[OF t i] ld unfolding LD'_def D[OF assms(1,2)] dl_def dm_def by auto

(*reverse direction*)

lemma lexmax_decompose: assumes "\<alpha> \<in># r|\<sigma>|" shows "\<exists>\<sigma>1 \<sigma>3. (\<sigma>=\<sigma>1@[\<alpha>]@\<sigma>3 \<and> \<alpha> \<notin> dl r \<sigma>1)" 
using assms proof (induct \<sigma>)
 case Nil thus ?case by auto
 next
 case (Cons \<beta> as) thus ?case proof (cases "\<alpha>=\<beta>") 
  case True 
  from this obtain \<sigma>1 \<sigma>3 where dec: "\<beta>#as = \<sigma>1@[\<alpha>]@\<sigma>3" and empty: "\<sigma>1 = []" by auto
  hence "\<alpha> \<notin> dl r \<sigma>1" unfolding dl_def ds_def by auto
  thus ?thesis using dec by auto 
 next
  case False hence "\<alpha> \<in># r|as|-sds r {\<beta>}" using Cons(2) by auto
  hence x: "\<alpha> \<in># r|as| \<and> \<alpha> \<notin> ds r {\<beta>}" unfolding diff_def by (metis count_filter rel_simps(54)) 
  from this obtain \<sigma>1 \<sigma>3 where "as = \<sigma>1 @ [\<alpha>] @ \<sigma>3" and w: "\<alpha> \<notin> dl r \<sigma>1" using Cons(1) by auto
  hence  "\<beta>#as = (\<beta>#\<sigma>1) @ [\<alpha>] @ \<sigma>3" and  "\<alpha> \<notin> dl r (\<beta>#\<sigma>1)" using x w unfolding dm_def dl_def ds_def by auto
  thus ?thesis by fast
 qed
qed

lemma lexmax_elt: assumes "trans r" and "x \<in> set \<sigma>" and "x \<notin> set_of r|\<sigma>|" 
shows "\<exists>y. (x,y) \<in> r \<and> y \<in> set_of r|\<sigma>|"  using assms(2,3) proof (induct \<sigma>)
 case Nil thus ?case by auto
next
 case (Cons a as) thus ?case proof (cases "x \<notin> set_of r|as|") 
   case True 
   from Cons True obtain y where s: "(x, y) \<in> r \<and> y \<in> set_of r|as|" by auto
   thus ?thesis proof (cases "y \<in> ds r {a}")
    case True thus ?thesis using transD[OF assms(1)] s unfolding dm_def ds_def by auto
   next
    case False thus ?thesis using s unfolding lexmax.simps diff_def by auto 
   qed
  next
   case False thus ?thesis using Cons unfolding diff_def dm_def ds_def lexmax.simps by auto
  qed 
 qed

lemma lexmax_set: assumes "trans r" and "set_of r|\<sigma>| \<subseteq> ds r S" shows "set \<sigma> \<subseteq> ds r S" proof
 fix x assume A: "x \<in> set \<sigma>" show "x \<in> ds r S" proof (cases "x \<in> set_of r|\<sigma>|")
  case True thus ?thesis using assms by auto
 next
  case False from lexmax_elt[OF assms(1) A False] obtain y 
  where rel: "(x,y) \<in> r \<and> y \<in> set_of r|\<sigma>|" by auto
  hence "y \<in> ds r S" using assms by auto
  thus ?thesis using rel assms transD unfolding dm_def ds_def by fast
 qed
qed

lemma drop_left_mult_eq:
assumes "trans r" and "irrefl r" and "(N+M,M) \<in> mul_eq r" shows "N = {#}" proof -
 have "(M+N,M+{#}) \<in> mul_eq r" using union_commute assms(3) apply auto using union_commute by metis
 hence k:"(N,{#}) \<in> mul_eq r" using lemma2_6_6_b'[OF assms(1,2)] by fast
 from this obtain I J K where "{#} = I + J \<and> N = I + K \<and> set_of K \<subseteq> dm r J" unfolding mul_eq_def by fast
 thus ?thesis unfolding dm_def ds_def by auto
qed

(*generalized to lists*)
lemma proposition3_4_inv_lists: 
assumes t: "trans r" and i: "irrefl r" and k:"(r|\<sigma>| -s dl r \<beta>, {#\<alpha>#}) \<in> mul_eq r" (is "(?M,_) \<in> _")
shows "\<exists> \<sigma>1 \<sigma>2 \<sigma>3. ((\<sigma> = \<sigma>1@\<sigma>2@\<sigma>3) \<and> set \<sigma>1 \<subseteq> dl r \<beta> \<and> length \<sigma>2 \<le> 1 \<and> set \<sigma>2 \<subseteq> {\<alpha>}) \<and> set \<sigma>3 \<subseteq> dl r (\<alpha>#\<beta>)"  proof (cases "\<alpha> \<in># ?M") 
  case True hence "\<alpha> \<in># r|\<sigma>|" unfolding diff_def by (metis count_filter less_not_refl3)
  from this obtain \<sigma>1 \<sigma>3 where sigma: "\<sigma>=\<sigma>1@[\<alpha>]@\<sigma>3" and alpha: "\<alpha> \<notin> dl r \<sigma>1" using lexmax_decompose by metis
  hence dec: "((r|\<sigma>1|-sdl r \<beta>) + (r|[\<alpha>]|-s (dl r \<sigma>1 \<union> dl r \<beta>)) + (r|\<sigma>3| -s (dl r [\<alpha>] \<union> dl r \<sigma>1 \<union> dl r \<beta>)), {#\<alpha>#}) \<in> mul_eq r" (is "(?M1 + ?M2 + ?M3,_) \<in> _")
   using k unfolding sigma lemma3_2_2 lemmaA_3_8 lemmaA_3_9 LD_1'_def union_assoc by auto

  from True have key: "\<alpha> \<notin> dl r \<beta>" unfolding diff_def by (metis (lifting) count_filter less_not_refl)
  hence "?M2 = {#\<alpha>#}" unfolding lexmax_singleton diff_def using alpha by auto
  hence "(?M1+?M3 + {#\<alpha>#},{#\<alpha>#}) \<in> mul_eq r" using dec union_assoc union_commute by metis
  hence w: "?M1+?M3 = {#}" using drop_left_mult_eq assms(1,2) by auto
  from w have "(r|\<sigma>1|-sdl r \<beta>) = {#}" by auto
  hence "set_of r|\<sigma>1| \<subseteq> ds r (set \<beta>)" using remove_empty_implies_subset unfolding dl_def dm_def by auto
  hence sigma1: "set \<sigma>1 \<subseteq> ds r (set \<beta>)" using lexmax_set[OF assms(1)] by auto

  have sigma2: "length [\<alpha>] \<le> 1 \<and> set [\<alpha>] \<subseteq> {\<alpha>}" by auto
 
  have sub:"dl r \<sigma>1 \<subseteq> dl r \<beta>" using subset_imp_ds_subset[OF assms(1) sigma1] unfolding dm_def dl_def by auto 
  hence sub2: "dl r \<sigma>1 \<union> dl r \<beta> = dl r \<beta>" by auto
  from w have  "?M3 = {#}" by auto
  hence "r|\<sigma>3|-s (ds r {\<alpha>} \<union> ds r (set \<beta>)) = {#}" unfolding Un_assoc sub2 unfolding dl_def by auto
  hence "r|\<sigma>3|-s (ds r ({\<alpha>} \<union> (set \<beta>))) = {#}" unfolding lemma2_6_1_set[symmetric] using insert_is_Un by metis
  hence "set_of r|\<sigma>3| \<subseteq> ds r ({\<alpha>} \<union> (set \<beta>))" using remove_empty_implies_subset by auto
  hence sigma3: "set \<sigma>3 \<subseteq> ds r ({\<alpha>} \<union> (set \<beta>))" using lexmax_set[OF assms(1)] by auto
  show ?thesis using sigma sigma1 sigma2 sigma3 unfolding dl_def apply auto by (metis One_nat_def append_Cons append_Nil sigma2)
 next
  case False hence "set_of ?M \<subseteq> dm r {#\<alpha>#}" using mul_eq_singleton[OF k] by auto
  hence "set_of r|\<sigma>| \<subseteq> ds r ({\<alpha>} \<union> (set \<beta>))" unfolding diff_def dm_def dl_def ds_def by auto 
  hence "set \<sigma> \<subseteq> ds r ({\<alpha>} \<union> (set \<beta>))" using lexmax_set[OF assms(1)] by auto
  thus ?thesis unfolding dl_def apply auto by (metis append_Nil bot_least empty_set le0 length_0_conv)
 qed

lemma proposition3_4_inv_step: 
assumes t: "trans r" and i: "irrefl r" and k:"(r|\<sigma>| -s dl r [\<beta>], {#\<alpha>#}) \<in> mul_eq r" (is "(?M,_) \<in> _")
shows "\<exists> \<sigma>1 \<sigma>2 \<sigma>3. ((\<sigma> = \<sigma>1@\<sigma>2@\<sigma>3) \<and> LD_1' r \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3)"
 using proposition3_4_inv_lists[OF assms] unfolding LD_1'_def dl_def by auto

lemma proposition3_4_inv: 
assumes t: "trans r" and i: "irrefl r" and "D r [\<beta>] [\<alpha>] \<sigma> \<tau>" 
shows "\<exists> \<sigma>1 \<sigma>2 \<sigma>3 \<tau>1 \<tau>2 \<tau>3. (\<sigma> = \<sigma>1@\<sigma>2@\<sigma>3 \<and> \<tau> = \<tau>1@\<tau>2@\<tau>3 \<and> LD' r \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3 \<tau>1 \<tau>2 \<tau>3)"
using proposition3_4_inv_step[OF assms(1,2)] D_eq[OF assms] unfolding lexmax_singleton LD'_def by metis

(*Lemma 3.5*)
lemma lemma3_5_1: 
assumes t: "trans r" and "irrefl r" and "D r \<tau> \<sigma> \<sigma>' \<tau>'" and "D r \<upsilon> \<sigma>' \<sigma>'' \<upsilon>'" 
shows "(lexmax r (\<tau> @ \<upsilon> @ \<sigma>''), lexmax r (\<tau> @ \<upsilon>) + lexmax r \<sigma>) \<in> mul_eq r" proof -
 have "lexmax r (\<tau> @ \<upsilon> @ \<sigma>'') = (lexmax r (\<tau> @ \<upsilon>) + ((lexmax r \<sigma>'') -s (dl r (\<tau>@\<upsilon>))))" 
  unfolding append_assoc[symmetric] using lemma3_2_2 by fast
 moreover have x:"\<dots> = lexmax r (\<tau>@\<upsilon>) + (((lexmax r \<sigma>'') -s dl r \<upsilon>) -s dl r \<tau>)" 
  unfolding lemma2_6_1_list lemmaA_3_9 Un_commute by auto
 moreover have "(\<dots>,lexmax r (\<tau>@\<upsilon>) + (lexmax r \<sigma>' -s dl r \<tau>)) \<in> mul_eq r" (is "(_,?R) \<in> _")
  using lemma2_6_6_a[OF t lemma2_6_5_a'[OF t D_eq(2)[OF assms(1,2,4)]]] unfolding dl_def by auto 
 moreover have "(?R,lexmax r (\<tau>@\<upsilon>) + lexmax r \<sigma>) \<in> mul_eq r"
  using lemma2_6_6_a[OF t D_eq(2)[OF assms(1-3)]] by auto
 ultimately show ?thesis using mul_eq_trans[OF t] by metis
 qed 

lemma claim1: assumes t: "trans r" and "D r \<tau> \<sigma> \<sigma>' \<tau>'"
shows "(lexmax r (\<sigma>@\<tau>') + (((lexmax r \<upsilon>' -s dl r (\<sigma>@\<tau>')) \<inter>s dl r \<tau>)),lexmax r \<sigma> + lexmax r \<tau>) \<in> mul_eq r" (is "(?F+?H,?G) \<in> _")
proof -
 have 1: "(?F,?G) \<in> mul_eq r" using assms(2) unfolding D_def unfolding union_commute by auto
 have 2: "set_of ?H \<subseteq> (dm r ?G) - (dm r ?F)" (is "(?L \<subseteq> _)") proof -
  have "set_of ?H = set_of ((lexmax r \<upsilon>' \<inter>s dl r \<tau>) -s dl r (\<sigma>@\<tau>'))" unfolding lemmaA_3_11 by auto
  moreover have  "\<dots> \<subseteq> (dl r \<tau> - dl r (\<sigma>@\<tau>'))" unfolding diff_def intersect_def by auto 
  moreover have "... \<subseteq> ((dl r \<sigma> \<union> dl r \<tau>) - dl r (\<sigma>@\<tau>'))" by auto
  ultimately show ?thesis unfolding lemma2_6_1_multiset lemma3_2_1[OF t] by auto 
 qed
show ?thesis using lemma2_6_7_a[OF t 2 1] unfolding union_commute by auto
qed

lemma step3: assumes t:"trans r" and "D r \<tau> \<sigma> \<sigma>' \<tau>'"
shows "dl r (\<sigma>@\<tau>) \<supseteq> (dm r (lexmax r \<sigma>' + lexmax r \<tau>))" proof -
 have a: "dl r (\<sigma>@\<tau>) = dm r (lexmax r \<tau> + lexmax r \<sigma>)" and b: "dl r (\<tau>@\<sigma>') = dm r (lexmax r \<sigma>' + lexmax r \<tau>)"
   unfolding lemma2_6_1_list lemma3_2_1[OF t,symmetric] lemma2_6_1_multiset by auto
 show ?thesis using assms(2) lemma2_6_2_b[OF t] lemma3_2_1[OF t,symmetric] unfolding D_def a b[symmetric] by auto
qed

lemma claim2: assumes t: "trans r" and "D r \<tau> \<sigma> \<sigma>' \<tau>'"
shows "((lexmax r \<upsilon>' -s dl r (\<sigma>@\<tau>')) -s dl r \<tau>, ((lexmax r \<upsilon>' -s dl r \<sigma>') -s dl r \<tau>)) \<in> mul_eq r" (is "(?L,?R) \<in> _")
 proof -
  have "?L = lexmax r \<upsilon>' -s (dl r (\<sigma>@\<tau>'@\<tau>))" unfolding lemmaA_3_9 append_assoc[symmetric] lemma2_6_1_list by auto 
  moreover have "(\<dots>,lexmax r \<upsilon>' -s dl r (\<sigma>@\<tau>)) \<in> mul_eq r" (is "(_,?R) \<in> _") using lemma2_6_8[OF t dl_monotone] by auto
  moreover have  "(?R,lexmax r \<upsilon>' -s dm r (lexmax r \<sigma>' + lexmax r \<tau>)) \<in> mul_eq r" (is "(_,?R) \<in> _") using lemma2_6_8[OF t step3[OF assms]] by auto
  moreover have "?R = (lexmax r \<upsilon>' -s dl r \<sigma>') -s dl r \<tau>" unfolding lemma3_2_1[OF t,symmetric] lemma2_6_1_multiset lemmaA_3_9[symmetric] by auto
  ultimately show ?thesis using mul_eq_trans[OF t] by metis
 qed

lemma lemma3_5_2: assumes "trans r" and "irrefl r" and "D r \<tau> \<sigma> \<sigma>' \<tau>'" and "D r \<upsilon> \<sigma>' \<sigma>'' \<upsilon>'" 
 shows "(lexmax r (\<sigma> @ \<tau>' @ \<upsilon>'), lexmax r \<sigma> + lexmax r (\<tau>@\<upsilon>)) \<in> mul_eq r" 
proof -
 have 0: "lexmax r (\<sigma>@\<tau>'@\<upsilon>') = lexmax r (\<sigma>@\<tau>') + (lexmax r \<upsilon>' -s dl r (\<sigma>@\<tau>'))" (is "?L = _") 
  unfolding append_assoc[symmetric] lemma3_2_2 by auto
 moreover have "\<dots> = lexmax r (\<sigma>@\<tau>') + ((lexmax r \<upsilon>' -s dl r (\<sigma>@\<tau>')) \<inter>s dl r \<tau>) + ((lexmax r \<upsilon>' -s dl r (\<sigma>@\<tau>')) -s dl r \<tau>)" 
  using lemmaA_3_10 unfolding union_assoc by auto
 moreover have "(\<dots>, lexmax r \<sigma> + lexmax r \<tau> + ((lexmax r \<upsilon>' -s dl r (\<sigma>@\<tau>')) -s dl r \<tau>)) \<in> mul_eq r" (is "(_,?R) \<in> _") 
  using assms claim1 lemma2_6_6_a union_commute by metis
 moreover have "(?R, lexmax r \<sigma> + lexmax r \<tau> + (((lexmax r \<upsilon>' -s dl r \<sigma>') -s dl r \<tau>))) \<in> mul_eq r" (is "(_,?R) \<in> _")
  using lemma2_6_6_a[OF assms(1) claim2[OF assms(1,3)]] by auto
 moreover have "(?R, lexmax r \<sigma> + lexmax r \<tau> + lexmax r \<upsilon> -s dl r \<tau>) \<in> mul_eq r" (is "(_,?R) \<in> _") 
  using lemma2_6_6_a[OF assms(1) lemma2_6_5_a'[OF assms(1) D_eq(1)[OF assms(1,2,4)]]] unfolding dl_def by auto 
 moreover have "?R = lexmax r \<sigma> + lexmax r (\<tau>@\<upsilon>)" unfolding union_assoc lemma3_2_2 by auto
 ultimately show ?thesis using mul_eq_trans[OF assms(1)] by metis
qed

lemma lemma3_5: assumes "trans r" and "irrefl r" and "D r \<tau> \<sigma> \<sigma>' \<tau>'" and "D r \<upsilon> \<sigma>' \<sigma>'' \<upsilon>'" 
shows "D r (\<tau>@\<upsilon>) \<sigma> \<sigma>'' (\<tau>'@\<upsilon>')" 
 unfolding D_def append_assoc using assms lemma3_5_1 lemma3_5_2 union_commute by metis

lemma step2: assumes "trans r" and "\<tau> \<noteq> []" shows "(M \<inter>s dl r \<tau>,lexmax r \<tau>) \<in> mul r" proof -
 from assms obtain x xs where "\<tau>=x#xs" using list.exhaust by auto
 hence x: "lexmax r \<tau> \<noteq> {#}" by auto
 from assms(2) have y: "set_of (M \<inter>sdl r \<tau>) \<subseteq> dm r (lexmax r \<tau>)" unfolding lemma3_2_1[OF assms(1)] intersect_def by auto
 show ?thesis using lemma2_6_4[OF assms(1) x y] by auto
qed

lemma lemma3_6: assumes t: "trans r" and ne: "\<tau> \<noteq> []" and D: "D r \<tau> \<sigma> \<sigma>' \<tau>'" 
shows "(r|\<sigma>'| + r|\<upsilon>|, r|\<sigma>| + r|\<tau>@\<upsilon>| ) \<in> mul r" (is "(?L,?R) \<in> _") proof -
 have "?L = ((lexmax r \<sigma>' + lexmax r \<upsilon>) \<inter>s dl r \<tau>) + ((lexmax r \<sigma>' + lexmax r \<upsilon>) -s dl r \<tau>)" 
  unfolding lemmaA_3_10[symmetric] by auto
 moreover have "(\<dots>,lexmax r \<tau> + ((lexmax r \<sigma>' + lexmax r \<upsilon>) -s dl r \<tau>)) \<in> mul r" (is "(_,?R2) \<in> _") 
  using lemma2_6_9[OF t step2[OF t ne]] union_commute by metis
 moreover have "?R2 = lexmax r \<tau> + (lexmax r \<sigma>' -s dl r \<tau>) + (lexmax r \<upsilon> -s dl r \<tau>)"
  unfolding lemmaA_3_8 union_assoc[symmetric] by auto
 moreover have "\<dots> = lexmax r (\<tau>@\<sigma>') + (lexmax r \<upsilon> -s dl r \<tau>)" unfolding lemma3_2_2 by auto  
 moreover have "(\<dots>,lexmax r \<sigma> + lexmax r \<tau> + (lexmax r \<upsilon> -s dl r \<tau>)) \<in> mul_eq r" (is "(_,?R5) \<in> _") 
  using D unfolding D_def using lemma2_6_6_a[OF t] union_commute by metis
 moreover have "?R5 = ?R" unfolding lemma3_2_2 union_assoc by auto
 ultimately show ?thesis using mul_and_mul_eq_imp_mul t by metis
qed 

lemma lemma3_6_v: assumes "trans r" and "irrefl r" and "\<sigma> \<noteq> []" and "D r \<tau> \<sigma> \<sigma>' \<tau>'" 
shows "(lexmax r \<tau>' + lexmax r \<upsilon>, lexmax r \<tau> + (lexmax r (\<sigma>@\<upsilon>))) \<in> mul r"
 using assms lemma3_6 mirror_D by fast

(*Theorem 3.7*)
(* labeled rewriting *)
type_synonym ('a,'b) lars = "('a\<times>'b\<times>'a) set"
type_synonym ('a,'b) seq = "('a\<times>('b\<times>'a)list)"

inductive_set seq :: "('a,'b) lars \<Rightarrow> ('a,'b) seq set" for ars 
 where "(a,[]) \<in> seq ars" 
     | "(a,\<alpha>,b) \<in> ars \<Longrightarrow> (b,ss) \<in> seq ars \<Longrightarrow> (a,(\<alpha>,b) # ss) \<in> seq ars"

definition lst :: "('a,'b) seq \<Rightarrow> 'a"
 where "lst ss = (if snd ss = [] then fst ss else snd (last (snd ss)))"

(* results on seqs *)
lemma seq_tail1: assumes seq: "(s,x#xs) \<in> seq lars" 
shows "(snd x,xs) \<in> seq lars" and "(s,fst x,snd x) \<in> lars" and "lst (s,x#xs) = lst (snd x,xs)" 
proof -
 show "(snd x,xs)\<in> seq lars" using assms by (cases) auto
next 
 show "(s,fst x,snd x) \<in> lars"  using assms by (cases) auto
next
 show "lst (s,x#xs) = lst (snd x,xs)" using assms unfolding lst_def by (cases) auto
qed

lemma seq_chop: assumes "(s,ss@ts) \<in> seq ars" shows "(s,ss) \<in> seq ars" "(lst(s,ss),ts) \<in> seq ars" proof -
 show "(s,ss) \<in> seq ars" using assms proof (induct ss arbitrary: s) 
  case Nil show ?case using seq.intros(1) by fast 
 next
  case (Cons x xs) hence k:"(s,x#(xs@ts)) \<in> seq ars" by auto
  from Cons have "(snd x,xs) \<in> seq ars" using seq_tail1(1) unfolding append.simps by fast
  thus ?case using seq.intros(2)[OF seq_tail1(2)[OF k]] by auto
 qed
next
 show "(lst(s,ss),ts) \<in> seq ars" using assms proof (induct ss arbitrary:s)
  case Nil thus ?case unfolding lst_def by auto
 next
  case (Cons x xs)
  hence "(lst (snd x,xs),ts) \<in> seq ars" using seq_tail1(1) unfolding append.simps by fast
  thus ?case unfolding lst_def by auto
 qed
qed

lemma seq_concat_helper:
assumes "(s,ls) \<in> seq ars" and "ss2 \<in> seq ars" and "lst (s,ls) = fst ss2"
shows "(s,ls@snd ss2) \<in> seq ars \<and> (lst (s,ls@snd ss2) = lst ss2)"
using assms proof (induct ls arbitrary: s ss2 rule:list.induct)
 case Nil thus ?case unfolding lst_def by auto
 next
 case (Cons x xs) 
 hence "(snd x,xs) \<in> seq ars" and mem:"(s,fst x,snd x) \<in> ars" and "lst (snd x,xs) = fst ss2" 
  using seq_tail1[OF Cons(2)] Cons(4) by auto
 thus ?case using Cons seq.intros(2)[OF mem] unfolding lst_def by auto
qed

lemma seq_concat:
 assumes "ss1 \<in> seq ars" and "ss2 \<in> seq ars" and "lst ss1 = fst ss2"
 shows "(fst ss1,snd ss1@snd ss2) \<in> seq ars" and "(lst (fst ss1,snd ss1@snd ss2) = lst ss2)"
 proof - 
  show "(fst ss1,snd ss1@snd ss2) \<in> seq ars" using seq_concat_helper assms by force
 next
  show "(lst (fst ss1,snd ss1@snd ss2) = lst ss2)" 
   using assms surjective_pairing seq_concat_helper by metis
qed

(* diagrams *)

definition diagram :: "('a,'b) lars \<Rightarrow> ('a,'b) seq \<times> ('a,'b) seq \<times> ('a,'b) seq \<times> ('a,'b) seq \<Rightarrow> bool"
 where "diagram ars d = (let (\<tau>,\<sigma>,\<sigma>',\<tau>') = d in {\<sigma>,\<tau>,\<sigma>',\<tau>'} \<subseteq> seq ars \<and>
   fst \<sigma> = fst \<tau> \<and> lst \<sigma> = fst \<tau>' \<and> lst \<tau> = fst \<sigma>' \<and> lst \<sigma>' = lst \<tau>')"

definition labels :: "('a,'b) seq \<Rightarrow> 'b list"
 where "labels ss = map fst (snd ss)"

definition D2 :: "'b rel \<Rightarrow> ('a,'b) seq \<times> ('a,'b) seq \<times> ('a,'b) seq \<times> ('a,'b) seq \<Rightarrow> bool" 
 where "D2 r d = (let (\<tau>,\<sigma>,\<sigma>',\<tau>') = d in D r (labels \<tau>) (labels \<sigma>) (labels \<sigma>') (labels \<tau>'))"

lemma lemma3_5_d: assumes "diagram ars (\<tau>,\<sigma>,\<sigma>',\<tau>')" and "diagram ars (\<upsilon>,\<sigma>',\<sigma>'',\<upsilon>')"
shows "diagram ars ((fst \<tau>,snd \<tau>@snd \<upsilon>),\<sigma>,\<sigma>'',(fst \<tau>'),snd \<tau>'@snd \<upsilon>')" proof -
 from assms have tau: "\<tau> \<in> seq ars" and upsilon: "\<upsilon> \<in> seq ars" and o: "lst \<tau> = fst \<upsilon>" 
            and tau': "\<tau>' \<in> seq ars" and upsilon': "\<upsilon>' \<in> seq ars" and l: "lst \<tau>' = fst \<upsilon>'" 
  unfolding diagram_def by auto
show ?thesis using assms seq_concat[OF tau' upsilon' l] seq_concat[OF tau upsilon o] unfolding diagram_def by auto
qed

lemma lemma3_5_d_v: assumes "diagram ars (\<tau>,\<sigma>,\<sigma>',\<tau>')" and "diagram ars (\<tau>',\<upsilon>,\<upsilon>',\<tau>'')"
shows "diagram ars (\<tau>,(fst \<sigma>,snd \<sigma>@snd \<upsilon>),(fst \<sigma>',snd \<sigma>'@snd \<upsilon>'),\<tau>'')" proof -
 from assms have d1: "diagram ars (\<sigma>,\<tau>,\<tau>',\<sigma>')" and d2: "diagram ars (\<upsilon>,\<tau>',\<tau>'',\<upsilon>')" unfolding diagram_def by auto
 show ?thesis using lemma3_5_d[OF d1 d2] unfolding diagram_def by auto
qed

lemma lemma3_5': assumes "trans r" and "irrefl r" and "D2 r (\<tau>,\<sigma>,\<sigma>',\<tau>')" and "D2 r (\<upsilon>,\<sigma>',\<sigma>'',\<upsilon>')"
shows "D2 r ((fst \<tau>,snd \<tau>@snd \<upsilon>),\<sigma>,\<sigma>'',(fst \<tau>'),snd \<tau>'@snd \<upsilon>')"
 using assms lemma3_5[OF assms(1,2)] unfolding labels_def D2_def by auto

lemma lemma3_5'_v: assumes "trans r" and "irrefl r" and "D2 r (\<tau>,\<sigma>,\<sigma>',\<tau>')" and "D2 r (\<tau>',\<upsilon>,\<upsilon>',\<tau>'')"
shows "D2 r (\<tau>, (fst \<sigma>,snd \<sigma>@snd \<upsilon>),(fst \<sigma>',snd \<sigma>'@snd \<upsilon>'),\<tau>'')" proof -
 from assms(3,4) have D1:"D2 r (\<sigma>,\<tau>,\<tau>',\<sigma>')" and D2: "D2 r (\<upsilon>,\<tau>',\<tau>'',\<upsilon>')" 
  unfolding D2_def using mirror_D[OF assms(1,2)] by auto
 show ?thesis using lemma3_5'[OF assms(1,2) D1 D2] mirror_D[OF assms(1,2)] unfolding D2_def by auto
qed

lemma trivial_diagram: assumes "\<sigma> \<in> seq ars" shows "diagram ars (\<sigma>,(fst \<sigma>,[]),(lst \<sigma>,[]),\<sigma>)"
 using assms seq.intros(1) unfolding diagram_def Let_def lst_def by auto


lemma trivial_D2: assumes "\<sigma> \<in> seq ars" shows "D2 r (\<sigma>,(fst \<sigma>,[]),(lst \<sigma>,[]),\<sigma>)"
 using assms unfolding D2_def D_def labels_def using mul_eq_reflexive by auto

(* lift to combined concept *)
definition DD :: "('a,'b) lars \<Rightarrow> 'b rel \<Rightarrow> ('a,'b) seq \<times> ('a,'b) seq \<times> ('a,'b) seq \<times> ('a,'b) seq \<Rightarrow> bool"
 where "DD ars r d = (diagram ars d \<and> D2 r d)"

lemma lemma3_5_DD: assumes "trans r" and "irrefl r" and "DD ars r (\<tau>,\<sigma>,\<sigma>',\<tau>')" and "DD ars r (\<upsilon>,\<sigma>',\<sigma>'',\<upsilon>')"
shows "DD ars r ((fst \<tau>,snd \<tau>@snd \<upsilon>),\<sigma>,\<sigma>'',(fst \<tau>'),snd \<tau>'@snd \<upsilon>')" 
  using assms lemma3_5_d lemma3_5'[OF assms(1,2)] unfolding DD_def by fast

lemma lemma3_5_DD_v: assumes "trans r" and "irrefl r" and "DD ars r (\<tau>,\<sigma>,\<sigma>',\<tau>')" and "DD ars r (\<tau>',\<upsilon>,\<upsilon>',\<tau>'')"
shows "DD ars r (\<tau>, (fst \<sigma>,snd \<sigma>@snd \<upsilon>),(fst \<sigma>',snd \<sigma>'@snd \<upsilon>'),\<tau>'')" 
  using assms lemma3_5_d_v lemma3_5'_v unfolding DD_def by fast

lemma trivial_DD: assumes "\<sigma> \<in> seq ars" shows "DD ars r (\<sigma>,(fst \<sigma>,[]),(lst \<sigma>,[]),\<sigma>)"
 using assms trivial_diagram trivial_D2 unfolding DD_def by fast

lemma mirror_DD: assumes "trans r" and "irrefl r" and "DD ars r (\<tau>,\<sigma>,\<sigma>',\<tau>')" shows "DD ars r (\<sigma>,\<tau>,\<tau>',\<sigma>')" 
 using assms mirror_D unfolding DD_def D2_def diagram_def by auto

(* well-foundedness of rel r*)

definition measure :: "'b rel \<Rightarrow> ('a,'b) seq \<times> ('a,'b) seq \<Rightarrow> 'b multiset"
 where "measure r P = lexmax r (labels (fst P)) + lexmax r (labels (snd P))"

definition pex :: "'b rel \<Rightarrow> (('a,'b) seq \<times> ('a,'b) seq) rel"
 where "pex r = {(P1,P2). (measure r P1,measure r P2) \<in> mul r}"

lemma wfi: assumes "relr = pex r" and "\<not> wf (relr)" shows "\<not> wf (mul r)" proof -
 have "\<not> SN ((relr)\<inverse>)" using assms unfolding SN_iff_wf converse_converse by auto 
 from this obtain s where "\<forall>i. (s i, s (Suc i)) \<in> relr\<inverse>" unfolding SN_def SN_on_def by auto
 hence "\<forall>i. (measure r (s i), measure r (s (Suc i))) \<in> (mul r)\<inverse>" unfolding assms(1) pex_def by auto
 hence "\<not> SN ((mul r)\<inverse>)" using chain_imp_not_SN_on unfolding SN_on_def by auto
 thus ?thesis unfolding SN_iff_wf converse_converse .
qed

lemma wf: assumes "trans r" and "wf r" shows "wf (pex r)" using wf_mul[OF assms] wfi by auto

(* main result *)

definition peak :: "('a,'b) lars \<Rightarrow> ('a,'b) seq \<times> ('a,'b) seq \<Rightarrow> bool"
 where "peak ars p = (let (\<tau>,\<sigma>) = p in {\<tau>,\<sigma>} \<subseteq> seq ars \<and> fst \<tau> = fst \<sigma>)"

definition local_peak :: "('a,'b) lars \<Rightarrow> ('a,'b) seq \<times> ('a,'b) seq \<Rightarrow> bool"
 where "local_peak ars p = (let (\<tau>,\<sigma>) = p in peak ars p \<and> length (snd \<tau>) = 1 \<and> length (snd \<sigma>) = 1)"

(*proof of Theorem 3.7*)
lemma LD_imp_D: assumes "trans r" and "wf r" and "\<forall>P. (local_peak ars P \<longrightarrow> (\<exists> \<sigma>' \<tau>'. DD ars r (fst P,snd P,\<sigma>',\<tau>')))"
and "peak ars P" shows "(\<exists> \<sigma>' \<tau>'. DD ars r (fst P,snd P,\<sigma>',\<tau>'))" proof -
 have i: "irrefl r" using assms(1,2) acyclic_irrefl trancl_id wf_acyclic by metis
 have wf: "wf (pex r)" using wf[OF assms(1,2)] . 
 show ?thesis using assms(4) proof (induct rule:wf_induct_rule[OF wf])
  case (1 P)
  obtain s \<tau> \<sigma> where decompose:"P = (\<tau>,\<sigma>)" and tau:"\<tau> \<in> seq ars" and sigma:"\<sigma> \<in> seq ars" 
   and tau_s: "fst \<tau> = s" and sigma_s: "fst \<sigma> = s" using 1 unfolding peak_def apply auto by fast
  show ?case proof (cases "snd \<tau>")
   case Nil from mirror_DD[OF assms(1) i trivial_DD[OF sigma]] 
   show ?thesis using tau_s sigma_s Nil surjective_pairing unfolding decompose fst_conv snd_conv DD_def by metis
  next
   case (Cons \<beta>_step \<upsilon>_step) 
   hence tau_dec: "\<tau> = (s,[\<beta>_step]@\<upsilon>_step)" apply auto using tau_s surjective_pairing by metis 
   hence tau2:" (s,[\<beta>_step]@\<upsilon>_step) \<in> seq ars" using tau by auto
   show ?thesis proof (cases "snd \<sigma>")
    case Nil from trivial_DD[OF tau] 
    show ?thesis using tau_s sigma_s Nil surjective_pairing unfolding decompose fst_conv snd_conv DD_def by metis 
   next
    case (Cons \<alpha>_step \<rho>_step) 
    hence sigma_dec: "\<sigma> = (s,[\<alpha>_step]@\<rho>_step)" apply auto using sigma_s surjective_pairing by metis
    hence sigma2:"(s,[\<alpha>_step]@\<rho>_step) \<in> seq ars" using sigma by auto

    have alpha:"(s,[\<alpha>_step]) \<in> seq ars" (is "?\<alpha> \<in> _") 
     and rho: "(lst (s,[\<alpha>_step]),\<rho>_step) \<in> seq ars" (is "?\<rho> \<in> _") using seq_chop[OF sigma2] by auto
    have beta:"(s,[\<beta>_step]) \<in> seq ars" (is "?\<beta> \<in> _") 
     and upsilon: "(lst (s,[\<beta>_step]),\<upsilon>_step) \<in> seq ars" (is "?\<upsilon> \<in> _") using seq_chop[OF tau2] by auto
    have "local_peak ars (?\<beta>,?\<alpha>)" using alpha beta unfolding local_peak_def peak_def by auto
    from this obtain \<kappa> \<mu> where D:"DD ars r (?\<beta>,?\<alpha>,\<kappa>,\<mu>)" using assms(3) apply auto by metis
    hence kappa: "\<kappa>\<in>seq ars" and mu: "\<mu>\<in>seq ars" unfolding DD_def diagram_def by auto
    have P_IH1: " peak ars (?\<upsilon>,\<kappa>)" using upsilon kappa D unfolding DD_def diagram_def peak_def by auto
    have beta_ne: "labels ?\<beta> \<noteq> []" unfolding labels_def by auto
    have dec: "D r (labels ?\<beta>) (labels ?\<alpha>) (labels \<kappa>) (labels \<mu>)" using D unfolding DD_def D2_def by auto
    have x1:"((?\<upsilon>,\<kappa>), (\<tau>,?\<alpha>)) \<in> pex r" using lemma3_6[OF assms(1) beta_ne dec] 
     unfolding pex_def measure_def decompose labels_def tau_dec apply auto using union_commute by metis
    have "(lexmax r (labels \<tau>) + lexmax r (labels (?\<alpha>)), lexmax r (labels \<tau>) + lexmax r (labels \<sigma>)) \<in> mul_eq r" (is "(?l,?r) \<in> _") 
     unfolding sigma_dec labels_def snd_conv map.simps lexmax.simps diff_from_empty apply auto by (metis lemma2_6_6_a[OF assms(1)] lemma2_6_2_a mset_le_exists_conv assms(1)) 
    hence "((?\<upsilon>,\<kappa>),P) \<in> pex r" using x1 unfolding sigma_s pex_def measure_def decompose using mul_and_mul_eq_imp_mul[OF assms(1)] by auto  
    from this obtain \<kappa>' \<upsilon>' where IH1: "DD ars r (?\<upsilon>,\<kappa>,\<kappa>',\<upsilon>')" using 1(1)[OF _ P_IH1] unfolding decompose by auto
    hence kappa':"\<kappa>'\<in>seq ars" and upsilon': "\<upsilon>'\<in>seq ars" using D unfolding DD_def diagram_def by auto
    have tau': "(fst \<mu>,snd \<mu>@(snd \<upsilon>')) \<in> seq ars" (is "?\<tau>' \<in> _") using seq_concat(1)[OF mu upsilon'] D IH1 unfolding DD_def diagram_def by auto  
    have DIH1: "DD ars r (\<tau>,?\<alpha>,\<kappa>',?\<tau>')" using lemma3_5_DD[OF assms(1) i D IH1] tau_dec by auto 
    hence dec_dih1: "D r (labels \<tau>) (labels ?\<alpha>) (labels \<kappa>') (labels ?\<tau>')" using DIH1 unfolding DD_def D2_def by simp

    have P_IH2: "peak ars (?\<tau>',?\<rho>)" using tau' rho D unfolding DD_def diagram_def peak_def by auto  
    have alpha_ne: "labels ?\<alpha> \<noteq> []" unfolding labels_def by simp 
    have "((?\<tau>',?\<rho>),P) \<in> pex r" using lemma3_6_v[OF assms(1) i alpha_ne dec_dih1] unfolding pex_def measure_def decompose labels_def sigma_dec by auto
    from this obtain \<rho>' \<tau>'' where IH2: "DD ars r (?\<tau>',?\<rho>,\<rho>',\<tau>'')" using 1(1)[OF _ P_IH2] by auto 
    show ?thesis using lemma3_5_DD_v[OF assms(1) i DIH1 IH2] unfolding decompose fst_conv snd_conv sigma_dec by fast
   qed
  qed
 qed
qed

(*CR with unlabeling*)
definition unlabel :: "('a,'b) lars \<Rightarrow> 'a rel"
 where "unlabel ars = {(a,c). \<exists>b. (a,b,c) \<in> ars}"

lemma step_imp_seq: assumes "(a,b) \<in> (unlabel ars)"  
shows "\<exists>ss \<in> seq ars. fst ss = a \<and> lst ss = b" proof -
 obtain \<alpha> where step:"(a,\<alpha>,b) \<in> ars" using assms unfolding unlabel_def by auto
 hence ss: "(a,[(\<alpha>,b)]) \<in> seq ars" (is "?ss \<in> _") using seq.intros by fast
 have "fst ?ss = a" and "lst ?ss = b" unfolding lst_def by auto
 thus ?thesis using ss unfolding lst_def by fast
qed

lemma steps_imp_seq: assumes "(a,b) \<in> (unlabel ars)^*"
shows "\<exists>ss \<in> seq ars. fst ss = a \<and> lst ss = b" using assms(1) proof
 fix n assume A: "(a,b) \<in> (unlabel ars)^^n" thus ?thesis proof (induct n arbitrary: a b ars)
 case 0 hence eq: "a = b" by auto
   have "(a,[]) \<in> seq ars" using seq.intros(1) by fast 
  thus ?case using fst_conv lst_def eq by (metis fst_eqD snd_conv) 
 next
 case (Suc m) 
  obtain c where steps: "(a,c) \<in> (unlabel ars)^^m" and step: "(c,b) \<in> (unlabel ars)" using Suc by auto
  obtain ss ts where ss1: "ss \<in> seq ars" and ss2:"fst ss = a"
   and ts1: "ts \<in> seq ars" and ts3:"lst ts = b" and eq: "lst ss = fst ts" 
   using Suc steps step_imp_seq[OF step] by metis
 show ?case using seq_concat[OF ss1 ts1 eq] unfolding ss2 ts3 by force
qed
qed

lemma step_imp_unlabeled_step: assumes "(a,b,c) \<in> ars" shows "(a,c) \<in> (unlabel ars)" 
 using assms unfolding unlabel_def by auto 

lemma seq_imp_steps:
assumes "ss \<in> seq ars" and "fst ss = a" and "lst ss = b" shows "(a,b) \<in> (unlabel ars)^*" proof -
 from assms surjective_pairing obtain ls where "(a,ls) \<in> seq (ars)" and "lst (a,ls) = b" by metis
 thus ?thesis proof (induct ls arbitrary: a b rule:list.induct)
  case Nil thus ?case unfolding lst_def by auto 
 next
  case (Cons x xs) 
  have fst:"(a,fst x,snd x) \<in> ars" using Cons seq_tail1(2) surjective_pairing by metis
  have "(snd x,b) \<in> (unlabel ars)^*" using Cons seq_tail1(1,3) by metis
  thus ?case using step_imp_unlabeled_step[OF fst] by auto
 qed
qed

lemma seq_vs_steps: shows "(a,b) \<in> (unlabel ars)^* = (\<exists>ss. fst ss = a \<and> lst ss = b \<and> ss \<in> seq ars)"
 using assms seq_imp_steps steps_imp_seq by metis
 
lemma D_imp_CR: assumes "\<forall>P. (peak ars P \<longrightarrow> (\<exists> \<sigma>' \<tau>'. DD ars r (fst P,snd P,\<sigma>',\<tau>')))" shows "CR (unlabel ars)" proof 
 fix a b c assume A: "(a,b) \<in> (unlabel ars)^*" and B: "(a,c) \<in> (unlabel ars)^*" show "(b,c) \<in> (unlabel ars)\<^sup>\<down>" proof -
  obtain ss1 ss2 where " peak ars (ss1,ss2)" and b: "lst ss1 = b" and c: "lst ss2 = c" 
   unfolding peak_def using A B unfolding seq_vs_steps apply auto by fast
  from this obtain ss3 ss4 where dia: "diagram ars (ss1,ss2,ss3,ss4)" using assms(1) unfolding DD_def apply auto using surjective_pairing by metis 
  from dia obtain d where ss3: "ss3 \<in> seq ars" and ss4: "ss4 \<in> seq ars" 
   and ss3_1: "fst ss3 = b" and ss3_2: "lst ss3 = d" and ss4_1: "fst ss4 = c" and ss4_2:"lst ss4 = d"
   using b c unfolding diagram_def by auto  
  show ?thesis using seq_imp_steps[OF ss3 ss3_1 ss3_2] seq_imp_steps[OF ss4 ss4_1 ss4_2] by auto
 qed
qed

definition LD :: "'b set \<Rightarrow> 'a rel \<Rightarrow> bool"
 where "LD L ars = (\<exists> (r:: ('b rel)) (lrs::('a,'b) lars). (ars = unlabel lrs) \<and> trans r \<and> wf r \<and> (\<forall>P. (local_peak lrs P \<longrightarrow> (\<exists> \<sigma>' \<tau>'. (DD lrs r (fst P,snd P,\<sigma>',\<tau>'))))))"

lemma sound: assumes "LD L ars" shows "CR ars"
 using assms LD_imp_D D_imp_CR unfolding LD_def by metis

(*applications*)
lemma measure: 
assumes lab_eq: "lrs = {(a,c,b). c = a \<and> (a,b) \<in> ars}" and "(s,(\<alpha>,t) # ss) \<in> seq lrs"
shows "set (labels (t,ss)) \<subseteq> ds ((ars^+)\<inverse>) {\<alpha>}" using assms(2) proof (induct ss arbitrary: s \<alpha> t )
 case Nil thus ?case unfolding labels_def by auto
next
 case (Cons x xs)
 from this obtain \<beta> u where x:"x = (\<beta>,u)" using surjective_pairing by metis 
 have t: "trans ((ars^+)\<inverse>)" by (metis trans_converse trans_trancl)
 from Cons(1) x have s0: "(s, \<alpha>, t) \<in> lrs" and cs:"(t,(\<beta>,u)#xs) \<in> seq lrs" using Cons.prems seq_tail1(1) snd_conv fst_conv seq_tail1(2) by auto
 have ih: "set (labels (u, xs)) \<subseteq> ds ((ars^+)\<inverse>) {\<beta>}" using Cons(1)[OF cs] by auto
 have key: "{\<beta>} \<subseteq> ds ((ars^+)\<inverse>) {\<alpha>}" using s0 cs seq_tail1(2)[OF cs] unfolding ds_def lab_eq by auto 
 show ?case using ih subset_imp_ds_subset[OF t key] key unfolding x labels_def by auto
qed

lemma newman: assumes "WCR ars" and "SN ars" shows "CR ars"  proof -
 from assms obtain L where "L =  {a . \<exists> b. (a,b) \<in> ars}" by auto
 from assms obtain lrs where lab_eq: "(lrs  = {(a,c,b). c = a \<and> (a,b) \<in> ars})" by auto 

 have lab: "ars = unlabel lrs" unfolding unlabel_def lab_eq by auto
 have t: "trans ((ars^+)\<inverse>)" using trans_converse trans_trancl by auto
 have w: "wf ((ars^+)\<inverse>)" using assms(2) wf_trancl trancl_converse unfolding SN_iff_wf by metis
 have ps: "\<forall>P. (local_peak lrs P --> (\<exists> \<sigma>' \<tau>'. DD lrs ((ars^+)\<inverse>) (fst P,snd P,\<sigma>',\<tau>')))" proof 
  fix P show "local_peak lrs P --> (\<exists> \<sigma>' \<tau>'. DD lrs ((ars^+)\<inverse>) (fst P,snd P,\<sigma>',\<tau>'))" proof
   assume A: "local_peak lrs P" show "(\<exists> \<sigma>' \<tau>'. DD lrs ((ars^+)\<inverse>) (fst P,snd P,\<sigma>',\<tau>'))" (is "?DD") proof -
    from lab_eq have lab: "ars = unlabel lrs" unfolding unlabel_def by auto
    from A obtain \<tau> \<sigma> where ts: "{\<tau>,\<sigma>} \<subseteq> seq lrs" and l1: "length (snd \<tau>) = 1" and l2: "length (snd \<sigma>) = 1" and P: "P = (\<tau>,\<sigma>)"
     and p: "fst \<tau> = fst \<sigma>" unfolding local_peak_def peak_def by auto

    from l1 obtain \<beta> b where 1: "snd \<tau> = [(\<beta>,b)]" by (metis PairE drop_1_Cons drop_eq_Nil impossible_Cons neq_Nil_conv rel_simps(39))  
    from this obtain a where tau: "\<tau> = (a,[(\<beta>,b)])" by (metis surjective_pairing)
    hence alb: "(a,\<beta>,b) \<in> lrs" using ts by (metis fst_conv insert_subset seq_tail1(2) snd_conv)
    have ab: "(a,b) \<in> ars" and a_eq: "a = \<beta>" using alb unfolding lab_eq by auto

    from l2 obtain \<alpha> c where 2: "snd \<sigma> = [(\<alpha>,c)]" by (metis PairE drop_1_Cons drop_eq_Nil impossible_Cons neq_Nil_conv rel_simps(39))
    hence sigma: "\<sigma> = (a,[(\<alpha>,c)])" using ts by (metis fst_conv p pair_collapse tau)
    hence alc: "(a,\<alpha>,c) \<in> lrs" using ts by (metis fst_conv insert_subset seq_tail1(2) snd_conv)
    hence ac: "(a,c) \<in> ars" and a_eq: "a = \<alpha>" using alb unfolding lab_eq by auto 
    
    from tau sigma have fl: "fst \<tau> = a \<and> fst \<sigma> = a \<and> lst \<tau> = b \<and> lst \<sigma> = c" unfolding lst_def by auto
    from ab ac obtain d where "(b,d) \<in> ars^*" and "(c,d) \<in> ars^*" using assms(1) by auto
    from this obtain \<sigma>' \<tau>' where sigma': "\<sigma>' \<in> seq lrs" and sigma'1: "fst \<sigma>' = b" and "lst \<sigma>' = d"
                           and  tau':"\<tau>' \<in> seq lrs" and "fst \<tau>' = c" and "lst \<tau>' = d" using steps_imp_seq unfolding lab by metis
    hence d:"diagram lrs (fst P, snd P, \<sigma>', \<tau>')" using P A ts fl unfolding local_peak_def peak_def diagram_def by auto

    have s1:"(a,(\<beta>,b)# snd \<sigma>') \<in> seq lrs" using `fst \<sigma>' = b` seq.intros(2)[OF alb] sigma' by auto
    have vv: "set (labels \<sigma>') \<subseteq> ds ((ars^+)\<inverse>) {\<beta>}"  using measure[OF lab_eq s1] by (metis `fst \<sigma>' = b` surjective_pairing)
    have s2:"(a,(\<alpha>,c)# snd \<tau>') \<in> seq lrs" using `fst \<tau>' = c` seq.intros(2)[OF alc] tau' by auto
    hence ww: "set (labels \<tau>') \<subseteq> ds ((ars^+)\<inverse>) {\<alpha>}" using measure[OF lab_eq] s2 by (metis `fst \<tau>' = c` surjective_pairing)
    from w have i: "irrefl ((ars^+)\<inverse>)" by (metis SN_imp_acyclic acyclic_converse acyclic_irrefl assms(2) trancl_converse)
    from vv ww have ld: "LD' ((ars^+)\<inverse>) \<beta> \<alpha> (labels \<sigma>') [] [] (labels \<tau>') [] []" unfolding LD'_def LD_1'_def by auto
    have D: "D ((ars^+)\<inverse>) (labels (fst P)) (labels (snd P)) (labels \<sigma>') (labels \<tau>')" using proposition3_4[OF t i ld] unfolding P sigma tau lst_def labels_def by auto

    from d D have "DD lrs ((ars^+)\<inverse>) (fst P, snd P, \<sigma>', \<tau>')" unfolding DD_def D2_def by auto
    thus ?thesis by fast
   qed
  qed
 qed
 have "LD L ars" using lab t w ps unfolding LD_def by fast
 thus ?thesis using sound by auto
qed

(*conversion version*)
(*auxiliary results on multisets*)
lemma mul_eq_add_right: "(M,M+P) \<in> mul_eq r" proof -
 have "M = M + {#}" "set_of {#} \<subseteq> dm r P" by auto  
 thus ?thesis unfolding mul_eq_def by fast
qed

lemma mul_add_right: assumes "(M,N) \<in> mul r" shows "(M,N+P) \<in> mul r" proof -
 from assms obtain I J K where "M = I + K" "N = I + J" "set_of K \<subseteq> dm r J" "J \<noteq> {#}" unfolding mul_def by auto  
 hence b: "M = I + K" "N + P = I + (J + P)" "set_of K \<subseteq> ds r (set_of J \<union> set_of P)" "J+P \<noteq> {#}" unfolding dm_def lemma2_6_1_set using union_assoc by auto
 hence "set_of K \<subseteq> ds r (set_of (J+P ))" by auto 
 thus ?thesis using b unfolding mul_def unfolding dm_def by fast
qed

lemma mul_eq_and_ds_imp_ds: 
assumes t: "trans r" and "(M,N) \<in> mul_eq r" and "set_of N \<subseteq> ds r S"
shows "set_of M \<subseteq> ds r S" proof -
 from assms obtain I J K where a: "M = I + K" and "N = I + J" and c: "set_of K \<subseteq> dm r J" unfolding mul_eq_def by auto
 hence k1:"set_of I \<subseteq> ds r S" "set_of J \<subseteq> ds r S" using assms by auto
 hence "ds r (set_of J) \<subseteq> ds r S"  using subset_imp_ds_subset[OF t] by auto
 thus ?thesis using k1 a c unfolding dm_def by auto
qed

lemma lemma2_6_2_set: assumes "S \<subseteq> T" shows "ds r S \<subseteq> ds r T" using assms unfolding ds_def by auto

lemma leq_imp_subseteq: assumes "M \<le> N" shows "set_of M \<subseteq> set_of N" using assms mset_leD by auto

lemma mul_add_mul_eq_imp_mul: assumes "(M,N) \<in> mul r" and "(P,Q) \<in> mul_eq r" shows "(M+P,N+Q) \<in> mul r" proof -
 from assms(1) obtain I J K where a:"M = I + K" "N = I + J" "set_of K \<subseteq> dm r J" "J \<noteq> {#}" unfolding mul_def by auto
 from assms(2) obtain I2 J2 K2 where b:"P = I2 + K2" "Q = I2 + J2" "set_of K2 \<subseteq> dm r J2" unfolding mul_eq_def by auto
 have "M + P = (I + I2) + (K + K2)" using a b union_commute union_assoc by metis
 moreover have "N + Q = (I + I2) + (J + J2)" using a b union_commute union_assoc by metis
 moreover have "set_of (K + K2) \<subseteq> dm r (J + J2)"  using a b unfolding lemma2_6_1_multiset by auto
 ultimately show ?thesis using a b unfolding mul_def by fast
qed

(*here comes the dirty part*)
type_synonym ('a,'b) conv = "('a \<times> ((bool \<times> 'b \<times> 'a) list))"

inductive_set conv :: "('a,'b) lars \<Rightarrow> ('a,'b) conv set" for ars 
where "(a,[]) \<in> conv ars" 
    | "(a,\<alpha>,b) \<in> ars \<Longrightarrow> (b,ss) \<in> conv ars \<Longrightarrow> (a,(True,\<alpha>,b) # ss) \<in> conv ars"
    | "(b,\<alpha>,a) \<in> ars \<Longrightarrow> (b,ss) \<in> conv ars \<Longrightarrow> (a,(False,\<alpha>,b) # ss) \<in> conv ars"

definition labels_conv :: "('a,'b) conv \<Rightarrow> 'b list"
 where "labels_conv c = map (\<lambda>q. (fst (snd q))) (snd c)"

definition measure_conv :: "'b rel \<Rightarrow> ('a,'b) conv \<Rightarrow> 'b multiset"
 where "measure_conv r c = lexmax r (labels_conv c)"

fun lst_conv :: "('a,'b) conv \<Rightarrow> 'a" 
  where "lst_conv (s,[]) = s"
 | "lst_conv (s,(d,\<alpha>,t) # ss) = lst_conv (t,ss)"

definition local_diagram1 :: "('a,'b) lars \<Rightarrow> ('a,'b) seq \<Rightarrow> ('a,'b) seq \<Rightarrow> ('a,'b) seq \<Rightarrow> ('a,'b) seq \<Rightarrow> ('a,'b) seq \<Rightarrow> bool"
 where "local_diagram1 ars \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3 =
  (local_peak ars (\<beta>,\<alpha>) \<and> {\<sigma>1,\<sigma>2,\<sigma>3} \<subseteq> seq ars \<and> lst \<beta> = fst \<sigma>1 \<and> lst \<sigma>1 = fst \<sigma>2 \<and> lst \<sigma>2 = fst \<sigma>3)"

definition LDD1 :: "('a,'b) lars \<Rightarrow> 'b rel \<Rightarrow> ('a,'b) seq \<Rightarrow> ('a,'b) seq \<Rightarrow> ('a,'b) seq \<Rightarrow> ('a,'b) seq \<Rightarrow> ('a,'b) seq \<Rightarrow> bool"
 where "LDD1 ars r \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3 =  (local_diagram1 ars \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3 \<and> 
  LD_1' r (hd (labels \<beta>)) (hd (labels \<alpha>)) (labels \<sigma>1) (labels \<sigma>2) (labels \<sigma>3))"

definition LDD :: "('a,'b) lars \<Rightarrow> 'b rel \<Rightarrow> ('a,'b) seq \<times> ('a,'b) seq \<times> ('a,'b) seq \<times> ('a,'b) seq \<times> ('a,'b) seq \<times> ('a,'b) seq \<times> ('a,'b) seq \<times> ('a,'b) seq \<Rightarrow> bool"
 where "LDD ars r d = (let (\<beta>,\<alpha>,\<sigma>1,\<sigma>2,\<sigma>3,\<tau>1,\<tau>2,\<tau>3) = d in LDD1 ars r \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3 \<and> LDD1 ars r \<alpha> \<beta> \<tau>1 \<tau>2 \<tau>3 \<and> lst \<sigma>3 = lst \<tau>3)"

definition local_triangle1 :: "('a,'b) lars \<Rightarrow> ('a,'b) seq \<Rightarrow> ('a,'b) seq \<Rightarrow> ('a,'b) conv \<Rightarrow> ('a,'b) seq \<Rightarrow> ('a,'b) conv \<Rightarrow> bool"
 where "local_triangle1 ars \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3 = 
  (local_peak ars (\<beta>,\<alpha>) \<and> \<sigma>2 \<in> seq ars \<and> {\<sigma>1,\<sigma>3} \<subseteq> conv ars \<and> lst \<beta> = fst \<sigma>1 \<and> lst_conv \<sigma>1 = fst \<sigma>2 \<and> lst \<sigma>2 = fst \<sigma>3)"

definition LT1 :: "('a,'b) lars \<Rightarrow> 'b rel \<Rightarrow> ('a,'b) seq \<Rightarrow> ('a,'b) seq \<Rightarrow> ('a,'b) conv \<Rightarrow> ('a,'b) seq \<Rightarrow> ('a,'b) conv \<Rightarrow> bool"
 where "LT1 ars r \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3 = (local_triangle1 ars \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3 \<and> 
  LD_1' r (hd (labels \<beta>)) (hd (labels \<alpha>)) (labels_conv \<sigma>1) (labels \<sigma>2) (labels_conv \<sigma>3))"

definition LT :: "('a,'b) lars \<Rightarrow> 'b rel \<Rightarrow> ('a,'b) seq \<times> ('a,'b) seq \<times> ('a,'b) conv \<times> ('a,'b) seq \<times> ('a,'b) conv \<times> ('a,'b) conv \<times> ('a,'b) seq \<times> ('a,'b) conv \<Rightarrow> bool"
 where "LT ars r t = (let (\<beta>,\<alpha>,\<sigma>1,\<sigma>2,\<sigma>3,\<tau>1,\<tau>2,\<tau>3) = t in LT1 ars r \<beta> \<alpha> \<sigma>1 \<sigma>2 \<sigma>3 \<and> LT1 ars r \<alpha> \<beta> \<tau>1 \<tau>2 \<tau>3 \<and> lst_conv \<sigma>3 = lst_conv \<tau>3)"

lemma conv_tail1: assumes conv: "(s,(d,\<alpha>,t)#xs) \<in> conv ars" 
shows "(t,xs) \<in> conv ars" and "d \<Longrightarrow> (s,\<alpha>,t) \<in> ars" and "\<not>d \<Longrightarrow> (t,\<alpha>,s) \<in> ars" and "lst_conv (s,(d,\<alpha>,t)#xs) = lst_conv (t,xs)" proof -
 show "(t,xs) \<in> conv ars" using assms by (cases) auto
 show "d \<Longrightarrow> (s,\<alpha>,t) \<in> ars" using assms by (cases) auto 
 show "\<not>d \<Longrightarrow> (t,\<alpha>,s) \<in> ars" using assms by (cases) auto
 show "lst_conv (s,(d,\<alpha>,t)#xs) = lst_conv (t,xs)" unfolding lst_conv.simps by auto
qed

lemma conv_chop: assumes "(s,ss1@ss2) \<in> conv ars" shows "(s,ss1) \<in> conv ars" "(lst_conv (s,ss1),ss2) \<in> conv ars" proof -
 show "(s,ss1) \<in> conv ars" using assms proof (induct ss1 arbitrary: s)
  case Nil thus ?case using conv.intros by fast
 next
  case (Cons t' ts) from this obtain d \<alpha> t where dec: "t' = (d,\<alpha>,t)" using prod_cases3 by metis
  from Cons have "(s, t' # ts @ ss2) \<in> conv ars" by auto
  hence "(t, ts @ ss2) \<in> conv ars" and d1: "d \<Longrightarrow> (s,\<alpha>,t) \<in> ars" and d2:"\<not>d \<Longrightarrow> (t,\<alpha>,s) \<in> ars" using conv_tail1(1-3) unfolding dec by auto
  hence "(t, ts) \<in> conv ars" using Cons by auto
  thus ?case unfolding dec using Cons conv.intros d1 d2 by (cases d) auto
 qed
 show "(lst_conv (s,ss1),ss2) \<in> conv ars" using assms proof (induct ss1 arbitrary:s)
  case Nil thus ?case using conv.intros unfolding last.simps by auto 
 next
  case (Cons t' ts) from this obtain d \<alpha> t where dec: "t' = (d,\<alpha>,t)" using prod_cases3 by metis
  from Cons have "(s, t' # ts @ ss2) \<in> conv ars" by auto
  hence "(snd (snd t'), ts @ ss2) \<in> conv ars" using conv_tail1(1) unfolding dec by auto
  thus ?case using Cons(1) unfolding dec last.simps by auto
 qed
qed

lemma conv_concat_helper:
assumes "(s,ls) \<in> conv ars" and "ss2 \<in> conv ars" and "lst_conv (s,ls) = fst ss2"
shows "(s,ls@snd ss2) \<in> conv ars \<and> (lst_conv (s,ls@snd ss2) = lst_conv ss2)"
using assms proof (induct ls arbitrary: s ss2 rule:list.induct)
 case Nil thus ?case unfolding lst_def by auto
 next
 case (Cons x xs) from this obtain d \<alpha> t where dec: "x = (d,\<alpha>,t)" using prod_cases3 by metis
 hence tl: "(t,xs) \<in> conv ars" and d1:"d \<Longrightarrow> (s,\<alpha>,t) \<in> ars" and d2: "\<not>d \<Longrightarrow> (t,\<alpha>,s) \<in> ars" and lst:"lst_conv (t,xs) = fst ss2" 
  using conv_tail1 Cons(2) Cons(4) by auto
 have "(t,xs@snd ss2) \<in> conv ars" and lst: "lst_conv (t,xs@snd ss2) = lst_conv ss2"  using Cons(1)[OF tl Cons(3) lst] by auto
 thus ?case using conv.intros d1 d2 unfolding dec lst_conv.simps by (cases d) auto
qed

lemma conv_concat:
 assumes "ss1 \<in> conv ars" and "ss2 \<in> conv ars" and "lst_conv ss1 = fst ss2"
 shows "(fst ss1,snd ss1@snd ss2) \<in> conv ars" and "(lst_conv (fst ss1,snd ss1@snd ss2) = lst_conv ss2)"
 proof - 
  show "(fst ss1,snd ss1@snd ss2) \<in> conv ars" using conv_concat_helper assms by force
 next
  show "(lst_conv (fst ss1,snd ss1@snd ss2) = lst_conv ss2)" 
   using assms surjective_pairing conv_concat_helper by metis
qed

lemma conv_concat_labels: 
assumes "ss1 \<in> conv ars" and "ss2 \<in> conv ars" and "set (labels_conv ss1) \<subseteq> S" and "set (labels_conv ss2) \<subseteq> T"
shows "set (labels_conv (fst ss1,snd ss1@snd ss2)) \<subseteq> S \<union> T" using assms unfolding labels_conv_def by auto 

lemma seq_decompose: 
assumes "\<sigma> \<in> seq ars" and "labels \<sigma> = \<sigma>1'@\<sigma>2'" 
shows "\<exists> \<sigma>1 \<sigma>2. ({\<sigma>1,\<sigma>2} \<subseteq> seq ars \<and> \<sigma> = (fst \<sigma>1,snd \<sigma>1@snd \<sigma>2) \<and> lst \<sigma>1 = fst \<sigma>2 \<and> lst \<sigma>2 = lst \<sigma> \<and> labels \<sigma>1 = \<sigma>1' \<and> labels \<sigma>2 = \<sigma>2')" proof -
 obtain s ss where \<sigma>_dec: "\<sigma> = (s,ss)" using assms(1) surjective_pairing by metis
 show ?thesis using assms unfolding \<sigma>_dec proof (induct ss arbitrary: s \<sigma>1' \<sigma>2' rule:list.induct)
 case Nil thus ?case unfolding labels_def lst_def by auto 
next
 case (Cons x xs)
  have step: "(s,x) \<in> ars" and x:"(snd x,xs) \<in> seq ars" using seq_tail1[OF Cons(2)] surjective_pairing by auto
  hence steps: "(s,[x]) \<in> seq ars" by (metis Cons(2) append_Cons append_Nil seq_chop(1))
  from Cons(3) have a:"fst x#labels (snd x,xs) = \<sigma>1'@\<sigma>2'" unfolding labels_def snd_conv by auto
  show ?case proof (cases "\<sigma>1'=[]")
   case True 
   from a True obtain l ls where \<sigma>2'_dec: "\<sigma>2' = l#ls" and y1:"fst x = l" and y2:"labels (snd x,xs) = []@ls" by auto
   obtain \<sigma>1 \<sigma>2 where ih: "\<sigma>1 \<in> seq ars" "\<sigma>2 \<in> seq ars" "(snd x, xs) = (fst \<sigma>1, snd \<sigma>1 @ snd \<sigma>2)" "lst \<sigma>1 = fst \<sigma>2" 
    "labels \<sigma>1 = []" "labels \<sigma>2 = ls" using Cons(1)[OF x y2] by blast
   hence c:"fst (snd x,xs) = fst \<sigma>1" by auto

   have 1: "\<sigma>1 = (snd x,[])" using ih unfolding labels_def apply auto by (metis surjective_pairing)
   hence 2: "snd x = fst \<sigma>1" "xs = snd \<sigma>2" using ih by auto 
   have 3: "snd x = fst \<sigma>2" using ih 1 unfolding lst_def by auto
   have "\<sigma>2 = (snd x,xs)" using x 1 2 3 surjective_pairing by metis
   hence l:"lst (s, [x]) = fst \<sigma>2" unfolding lst_def by auto
   have m:"{(s,[]), (s,x# snd \<sigma>2)} \<subseteq> seq ars"  (is "{?\<sigma>1,?\<sigma>2} \<subseteq> _") using seq.intros(1) seq_concat(1)[OF steps _ l] ih by auto
   moreover have "(s, x # xs) = (fst ?\<sigma>1, snd ?\<sigma>1 @ snd ?\<sigma>2)" using m 2 by auto
   moreover have "lst ?\<sigma>1 = fst ?\<sigma>2" using m unfolding lst_def by auto
   moreover have "lst ?\<sigma>2 = lst (s,x#xs)" unfolding lst_def using 2 3 by auto
   moreover have "labels (s,[]) = \<sigma>1'" unfolding labels_def using True by auto 
   moreover have "labels ?\<sigma>2 = \<sigma>2'" using ih y1 unfolding \<sigma>2'_dec labels_def by auto 
   ultimately show ?thesis by metis
  next
   case False from False obtain l ls where \<sigma>1'_dec:"\<sigma>1' = l#ls" using list.exhaust by auto
   hence y1:"fst x = l" and y2:"labels (snd x,xs) = ls @ \<sigma>2'" using a by auto
   obtain \<sigma>1 \<sigma>2 where ih: "\<sigma>1 \<in> seq ars" "\<sigma>2 \<in> seq ars" "(snd x, xs) = (fst \<sigma>1, snd \<sigma>1 @ snd \<sigma>2)"
    "lst \<sigma>1 = fst \<sigma>2" "lst \<sigma>2 = lst (snd x, xs)" "labels \<sigma>1 = ls" "labels \<sigma>2 = \<sigma>2'" using  Cons(1)[OF x y2] by blast
   hence "{(s,x# snd \<sigma>1),\<sigma>2} \<subseteq> seq ars" (is "{?\<sigma>1,_} \<subseteq> seq ars") using seq_concat(1)[OF steps] ih unfolding lst_def by auto
   moreover have "(s,x#xs) = (fst ?\<sigma>1,snd ?\<sigma>1@snd \<sigma>2)" using ih by auto
   moreover have "lst ?\<sigma>1 = fst \<sigma>2" using ih unfolding lst_def by auto
   moreover have "lst \<sigma>2 = lst (s, x # xs)" using ih unfolding lst_def by auto
   moreover have "labels ?\<sigma>1 = \<sigma>1'" using ih \<sigma>1'_dec y1 unfolding labels_def by auto
   moreover have "labels \<sigma>2 = \<sigma>2'" using ih by auto 
   ultimately show ?thesis by blast
  qed
 qed
qed

lemma seq_imp_conv: 
assumes "(s,ss) \<in> seq ars"
shows "(s,map (\<lambda>step. (True,step)) ss) \<in> conv ars \<and> 
       lst_conv (s,map (\<lambda>step.(True,step)) ss) = lst (s,ss) \<and>
       labels (s,ss) = labels_conv (s,map (\<lambda>step.(True,step)) ss)"
using assms proof (induct ss arbitrary: s rule:list.induct ) 
 case Nil show ?case  unfolding lst_def labels_def labels_conv_def apply auto using conv.intros by fast
next
 case (Cons t' ts) have t'_dec: "t' = (fst t',snd t')" using surjective_pairing by auto
  have step: "(s,fst t',snd t') \<in> ars" and x:"(snd t',ts) \<in> seq ars" using seq_tail1[OF Cons(2)] by auto
  have y1:"(snd t', map (Pair True) ts) \<in> conv ars" and
       y2: "lst (snd t', ts) = lst_conv (snd t', map (Pair True) ts)" and
       y3: "labels (snd t', ts) = labels_conv (snd t', map (Pair True) ts)" using Cons(1)[OF x] by auto
  have k: "(s,(True,fst t',snd t')#map (Pair True) ts) \<in> conv ars" using step y1 conv.intros by fast
  moreover have "lst (s,(fst t',snd t')#ts) = lst_conv (s, map (Pair True) ((fst t',snd t')#ts))" using y2 unfolding map.simps lst_def lst_conv.simps by auto 
  moreover have "labels (s,(fst t',snd t')#ts) = labels_conv (s,map (Pair True) ((fst t',snd t')#ts))" using y3 unfolding map.simps labels_def labels_conv_def by auto
  ultimately show ?case by auto
qed

fun conv_mirror :: "('a,'b) conv \<Rightarrow> ('a,'b) conv"
 where "conv_mirror \<sigma> = (let (s,ss) = \<sigma> in case ss of
             [] \<Rightarrow> (s,ss)
         | x#xs \<Rightarrow> let (d,\<alpha>,t) = x in
                   (fst (conv_mirror (t,xs)),snd (conv_mirror (t,xs))@[(\<not>d,\<alpha>,s)]))"

lemma conv_mirror: assumes "\<sigma> \<in> conv ars" 
shows "conv_mirror \<sigma> \<in> conv ars \<and> 
      set (labels_conv (conv_mirror \<sigma>)) = set (labels_conv \<sigma>) \<and>
      fst \<sigma> = lst_conv (conv_mirror \<sigma>) \<and>
      lst_conv \<sigma> = fst (conv_mirror \<sigma>)" proof -
 from assms obtain s ss where \<sigma>_dec: "\<sigma> = (s,ss)" using surjective_pairing by metis
 show ?thesis using assms unfolding \<sigma>_dec proof (induct ss arbitrary:s rule:list.induct)
  case Nil thus ?case using conv.intros  conv_mirror.simps by auto
 next
  case (Cons t' ts) from this obtain d \<alpha> t where t'_dec: "t' = (d,\<alpha>,t)" by (metis prod_cases3)
  have 1:"(t, ts) \<in> conv ars" and 2: "d \<Longrightarrow> (s,\<alpha>,t) \<in> ars" and 3: "\<not>d \<Longrightarrow> (t,\<alpha>,s) \<in> ars"  and 4:"lst_conv (s,t'#ts) = lst_conv (t,ts)" 
   using Cons(2) conv_tail1 unfolding t'_dec by auto
  have r: "(t,[(\<not>d,\<alpha>,s)]) \<in> conv ars" using 2 3 conv.intros(3)[OF _ conv.intros(1)] conv.intros(2)[OF _ conv.intros(1)] by (cases d) auto
  have "conv_mirror (s,t'#ts) \<in> conv ars" using conv_concat[OF _ r ] Cons(1)[OF 1] t'_dec by auto 
  moreover have "set (labels_conv (conv_mirror (s, t' # ts))) = set (labels_conv (s, t' # ts))" using Cons(1)[OF 1] unfolding labels_conv_def t'_dec by auto
  moreover have "fst (s, t' # ts) = lst_conv (conv_mirror (s, t' # ts))" using t'_dec Cons(1)[OF 1] conv_concat(2)[OF _ r] by auto 
  moreover have "lst_conv (s, t' # ts) = fst (conv_mirror (s, t' # ts))" using t'_dec 4 Cons(1)[OF 1] by auto
  ultimately show ?case by auto
 qed
qed

lemma DD_subset_helper: 
assumes t:"trans r" and "(r|\<tau>@\<sigma>'|, r|\<tau>| + r|\<sigma>| ) \<in> mul_eq r" and "set_of (r|\<tau>| + r|\<sigma>| ) \<subseteq> ds r S" 
shows "set_of r|\<sigma>'| \<subseteq> ds r S" proof -
  from assms have d: "(r|\<tau>| + r|\<sigma>'| -s dl r (\<tau>) , r|\<tau>| + r|\<sigma>| ) \<in> mul_eq r" unfolding lemma3_2_2 by auto
  from assms have assm:"set_of (r|\<tau>| + r|\<sigma>| ) \<subseteq> ds r S" unfolding measure_def by auto
  hence tau:"ds r (set_of r|\<tau>| ) \<subseteq> ds r S" using subset_imp_ds_subset[OF t] by auto
  have "set_of (r|\<tau>| + (r|\<sigma>'| -s dl r \<tau>)) \<subseteq> ds r S" using mul_eq_and_ds_imp_ds[OF t d assm] by auto
  hence "set_of (r|\<sigma>'| -s ds r (set \<tau>)) \<subseteq> ds r S" unfolding dl_def by auto
  hence "set_of (r|\<sigma>'| -s ds r (set \<tau>)) \<union> ds r (set \<tau>) \<subseteq> ds r S" using tau by (metis t dl_def dm_def le_sup_iff lemma3_2_1)
  thus ?thesis unfolding diff_def by auto
qed

lemma DD_subset_ds: 
assumes t:"trans r" and DD: "DD ars r (\<tau>,\<sigma>,\<sigma>',\<tau>')" and "set_of (measure r (\<tau>,\<sigma>)) \<subseteq> ds r S" shows "set_of (measure r (\<sigma>',\<tau>')) \<subseteq> ds r S" proof -
 have d1:"(r|labels \<tau> @ labels \<sigma>'|, r|labels \<tau>| + r|labels \<sigma>| ) \<in> mul_eq r" using DD unfolding DD_def D2_def D_def by auto
 have d2:"(r|labels \<sigma> @ labels \<tau>'|, r|labels \<sigma>| + r|labels \<tau>| ) \<in> mul_eq r" using DD unfolding DD_def D2_def D_def apply auto unfolding union_commute by auto
 show ?thesis using DD_subset_helper[OF t d1] DD_subset_helper[OF t d2] assms(3) unfolding measure_def by auto
qed

lemma key1: 
assumes t: "trans r"
and IH: "!!y . ((y,((s,[\<alpha>_step]@\<rho>_step),(s,[\<beta>_step]@\<upsilon>_step))) \<in> pex r \<Longrightarrow> peak ars y \<Longrightarrow> \<exists>\<sigma>' \<tau>'. DD ars r (fst y, snd y, \<sigma>', \<tau>'))" (is "!!y. ((y,?P) \<in> _ \<Longrightarrow> _ \<Longrightarrow> _)")
and "\<delta>1 \<in> conv ars" 
and "set_of (measure_conv r \<delta>1) \<subseteq> dm r M"
and "(M,{#fst \<alpha>_step,fst \<beta>_step#}) \<in> mul_eq r"
shows "\<exists> \<sigma> \<tau>. ({\<sigma>,\<tau>} \<subseteq> seq ars \<and> fst \<sigma> = fst \<delta>1 \<and> fst \<tau> = lst_conv \<delta>1 \<and> lst \<sigma> = lst \<tau> \<and> set_of (measure r (\<sigma>,\<tau>)) \<subseteq> dm r M)" proof -
 from assms obtain s ss where sigma1: "\<delta>1 = (s,ss)" using surjective_pairing by metis 
 show ?thesis using assms(3,4) unfolding sigma1 proof (induct ss arbitrary: s rule:list.induct)
  case Nil
  hence "(s,[]) \<in> seq ars" using seq.intros(1) by fast
  moreover have "set_of (measure r ((s,[]),(s,[]))) \<subseteq> dm r M" unfolding measure_def labels_def by auto
  ultimately show ?case by auto
 next
  case (Cons t' ts) obtain d \<beta> t where dec: "t' = (d,\<beta>,t)" using surjective_pairing by metis
  hence dic: "{\<beta>} \<subseteq> ds r (set_of M)" using Cons(3) unfolding dec measure_conv_def labels_conv_def dm_def by auto
  have one:"ds r {\<beta>} \<subseteq> dm r M " unfolding dm_def using subset_imp_ds_subset[OF t dic] by auto
  have "set_of (measure_conv r (t,ts) -s ds r {\<beta>})  \<subseteq> dm r M" using Cons(3) unfolding measure_conv_def labels_conv_def dec by auto 
  hence "set_of (measure_conv r (t,ts)) \<subseteq> dm r M \<union> ds r {\<beta>}" unfolding set_of_def diff_def by auto
  hence ts2: "set_of (measure_conv r (t,ts)) \<subseteq> dm r M" using dic one by auto
  from Cons(2) have ts: "(t,ts) \<in> conv ars" unfolding dec using conv_tail1(1) by fast
  from Cons(1)[OF ts ts2] obtain \<sigma>' \<tau> where 
   ih:"{\<sigma>', \<tau>} \<subseteq> seq ars \<and> fst \<sigma>' = fst (t,ts) \<and> fst \<tau> = lst_conv (t, ts) \<and> lst \<sigma>' = lst \<tau> \<and> set_of (measure r (\<sigma>',\<tau>)) \<subseteq> dm r M" by metis
  have diff:"!!x. x \<in># r|map fst (snd \<sigma>')|-sds r {\<beta>} \<Longrightarrow> x \<in># r|map fst (snd \<sigma>')|" unfolding diff_def by (metis count_filter nat_neq_iff)
  show ?case proof (cases d)
   case True hence step:"(s,\<beta>,t) \<in> ars" using conv_tail1(2) Cons(2) unfolding dec by auto
   have "(s,(\<beta>,t)# snd \<sigma>') \<in> seq ars" (is "?\<sigma> \<in> _") using seq.intros(2)[OF step] using ih(1) by auto
   hence "{?\<sigma>,\<tau>} \<subseteq> seq ars" using ih by auto
   moreover have "(fst ?\<sigma>) = fst (s, t' # ts)" by auto
   moreover have "fst \<tau> = lst_conv (s, t' # ts)" using ih unfolding dec lst_conv.simps by auto 
   moreover have "lst ?\<sigma> = lst \<tau>" by (metis `(s, (\<beta>, t) # snd \<sigma>') \<in> seq ars` fst_conv ih seq_tail1(3) snd_conv surjective_pairing)  
   moreover have "set_of (measure r (?\<sigma>,\<tau>)) \<subseteq> dm r M" using diff ih dic unfolding measure_def labels_def dm_def by auto
   ultimately show ?thesis by blast
  next
   case False hence step:"(t,\<beta>,s) \<in> ars" using conv_tail1(3) Cons(2) unfolding dec by auto
   hence "(t,[(\<beta>,s)]) \<in> seq ars" using seq.intros by metis
   hence p:"peak ars ((t,[(\<beta>,s)]),\<sigma>')" (is "peak ars ?y") using seq.intros unfolding peak_def using ih by auto
   hence mp: "set_of (measure r ?y) \<subseteq> ds r (set_of M)" using ih dic unfolding measure_def labels_def dm_def apply auto by (metis count_empty diff_from_empty less_nat_zero_code)
   hence ne: "M \<noteq> {#}" using dec dic unfolding dm_def ds_def by auto
   hence x:"(measure r ?y,M) \<in> mul r" using mp unfolding dm_def mul_def apply auto by (metis add_0)
   have "({#fst \<alpha>_step#}+{#fst \<beta>_step#},measure r ?P) \<in> mul_eq r" unfolding assms(2) measure_def labels_def apply auto 
    unfolding union_lcomm union_assoc[symmetric]  using mul_eq_add_right[where M="{#fst \<alpha>_step#}+{#fst \<beta>_step#}"] unfolding union_assoc by auto 
   hence "(M,measure r ?P) \<in> mul_eq r" using assms(5) using mul_eq_trans t by auto
   hence w:"(?y,?P) \<in> pex r" unfolding assms(1) pex_def using mul_and_mul_eq_imp_mul[OF t x] by auto
   obtain \<sigma>'' \<tau>'' where DD:"DD ars r ((t,[(\<beta>,s)]),\<sigma>',\<sigma>'',\<tau>'')" using IH[OF w p] by auto
   have sigma: "\<sigma>'' \<in> seq ars" "fst \<sigma>'' = fst (s, t' # ts)" "lst \<sigma>'' = lst \<tau>''" using DD unfolding DD_def diagram_def lst_def by auto 
   have tau'': "\<tau>'' \<in> seq ars" and eq: "lst \<tau> = fst \<tau>''" using DD  unfolding DD_def diagram_def using ih by auto
   have tau:"(fst \<tau>,snd \<tau> @ snd \<tau>'') \<in> seq ars" (is "?\<tau>''' \<in> _") and "lst \<tau>'' = lst (fst \<tau>,snd \<tau>@ snd \<tau>'')" using seq_concat[OF _ tau'' eq] ih by auto
   hence tau2: "fst ?\<tau>''' = lst_conv (s,t'#ts)" "lst \<sigma>'' = lst ?\<tau>'''" using DD ih unfolding DD_def diagram_def dec lst_conv.simps by auto
   have "set_of (measure r (\<sigma>'',\<tau>'')) \<subseteq> ds r (set_of M)" using DD_subset_ds[OF t DD mp] unfolding measure_def by auto
   hence "set_of (r|labels \<sigma>''| + r|labels \<tau>| + (r|labels \<tau>''| -s (dl r (labels \<tau>)) )) \<subseteq> dm r M" using ih unfolding measure_def dm_def diff_def by auto
   hence fin: "set_of (measure r (\<sigma>'',?\<tau>''')) \<subseteq> dm r M"  unfolding measure_def labels_def apply auto unfolding lemma3_2_2 by auto
   show ?thesis using sigma tau tau2 fin by blast
  qed
 qed
qed

lemma useful: assumes "length (labels \<sigma>) \<le> 1" and "set (labels \<sigma>) \<subseteq> {\<alpha>}" shows "(r|labels \<sigma>|, {#\<alpha>#}) \<in> mul_eq r"  proof (cases "snd \<sigma>")
 case Nil hence "r|labels \<sigma>| = {#}" unfolding labels_def by auto 
 thus ?thesis unfolding mul_eq_def by auto
next
 case (Cons x xs) hence l:"length (labels \<sigma>) = 1" using assms(1) unfolding labels_def by auto
 from this have "labels \<sigma> \<noteq> []" by auto 
 from this obtain a as where "labels \<sigma> = a#as" using neq_Nil_conv by metis
 hence leq: "labels \<sigma> = [a]" using l by auto
 hence "set (labels \<sigma>) = {\<alpha>}" using assms(2) by auto
 hence "(r|labels \<sigma>| ) = {#\<alpha>#}" unfolding leq unfolding lexmax.simps diff_def by auto 
 thus ?thesis using mul_eq_reflexive by auto
qed

lemma key2:  
assumes t:"trans r" and i:"irrefl r" and DD: "DD ars r (\<tau>,\<sigma>,\<sigma>',\<tau>')" and "set (labels \<tau>) \<subseteq> ds r {\<beta>}" 
and "length (labels \<sigma>) \<le> 1" and "set (labels \<sigma>) \<subseteq> {\<alpha>}"
shows "\<exists>\<sigma>1 \<sigma>2 \<sigma>3. (\<sigma>'=(fst \<sigma>1,snd \<sigma>1@snd \<sigma>2@snd \<sigma>3) \<and> lst \<sigma>1=fst \<sigma>2 \<and> lst \<sigma>2 = fst \<sigma>3 \<and> lst \<sigma>3 = lst \<sigma>' 
                 \<and> LD_1' r \<beta> \<alpha> (labels \<sigma>1) (labels \<sigma>2) (labels \<sigma>3))"
      "set (labels \<tau>') \<subseteq> ds r ({\<alpha>,\<beta>})"
proof -
 show "\<exists> \<sigma>1 \<sigma>2 \<sigma>3. (\<sigma>' = (fst \<sigma>1,snd \<sigma>1@snd \<sigma>2@snd \<sigma>3) \<and>
         lst \<sigma>1 = fst \<sigma>2 \<and> lst \<sigma>2 = fst \<sigma>3 \<and> lst \<sigma>3 = lst \<sigma>' \<and> LD_1' r \<beta> \<alpha> (labels \<sigma>1) (labels \<sigma>2) (labels \<sigma>3))" proof -
 from DD have \<sigma>':"\<sigma>' \<in> seq ars" using assms unfolding DD_def diagram_def by auto
 from DD have x: "(r|labels \<sigma>'| -s dl r (labels \<tau>),r|labels \<sigma>| ) \<in> mul_eq r" unfolding DD_def D2_def using D_eq(2)[OF t i] by auto
  have "dl r (labels \<tau>) \<subseteq> ds r (ds r {\<beta>})" using assms(4) unfolding dl_def ds_def by auto
  hence "dl r (labels \<tau>) \<subseteq> ds r {\<beta>}" using ds_ds_subseteq_ds[OF t] by auto
  hence x:"(r|labels \<sigma>'| -s ds r {\<beta>},r|labels \<sigma>| ) \<in> mul_eq r" using x unfolding diff_def by (metis diff_def lemma2_6_8 mul_eq_trans t)
  hence x:"(r|labels \<sigma>'| -s dl r [\<beta>],{#\<alpha>#}) \<in> mul_eq r" using useful[OF assms(5,6)] unfolding dl_def using mul_eq_trans[OF t x] by auto
  obtain \<sigma>1' \<sigma>2' \<sigma>3' where l:"labels \<sigma>' = \<sigma>1'@(\<sigma>2'@\<sigma>3')" and \<sigma>1'l: "set \<sigma>1' \<subseteq> ds r {\<beta>}" and 
   \<sigma>2'l: "length \<sigma>2' \<le> 1 \<and> set \<sigma>2' \<subseteq> {\<alpha>}" and \<sigma>3'l: "set \<sigma>3' \<subseteq> ds r {\<alpha>,\<beta>}" using proposition3_4_inv_lists[OF t i x] unfolding dl_def by auto
  obtain \<sigma>1 \<sigma>23 where \<sigma>1:"\<sigma>1 \<in> seq ars" and \<sigma>23: "\<sigma>23 \<in> seq ars" and lf1: "lst \<sigma>1 = fst \<sigma>23" and lf1b: "lst \<sigma>' = lst \<sigma>23" and
   \<sigma>'_eq:"\<sigma>' = (fst \<sigma>1,snd \<sigma>1@snd \<sigma>23)" and \<sigma>1l:"labels \<sigma>1 = \<sigma>1'" and l2:"labels \<sigma>23 = \<sigma>2'@\<sigma>3'" 
   using seq_decompose[OF \<sigma>' l] by auto
  obtain \<sigma>2 \<sigma>3 where \<sigma>2:"\<sigma>2 \<in> seq ars" and \<sigma>3:"\<sigma>3 \<in> seq ars" and lf2:"lst \<sigma>2 = fst \<sigma>3" and lf2b:"lst \<sigma>23 = lst \<sigma>3" and
   \<sigma>23_eq:"\<sigma>23 = (fst \<sigma>2,snd \<sigma>2@snd \<sigma>3)" and \<sigma>2l: "labels \<sigma>2 = \<sigma>2'" and \<sigma>3l: "labels \<sigma>3 = \<sigma>3'" 
   using seq_decompose[OF \<sigma>23 l2] by auto
  have "\<sigma>' = (fst \<sigma>1, snd \<sigma>1 @ snd \<sigma>2 @ snd \<sigma>3)" using \<sigma>1 \<sigma>2 \<sigma>3 \<sigma>'_eq \<sigma>23_eq by auto
  moreover have "lst \<sigma>1 = fst \<sigma>2" using lf1 \<sigma>23_eq by auto
  moreover have "lst \<sigma>2 = fst \<sigma>3" using lf2 by auto
  moreover have "lst \<sigma>3 = lst \<sigma>'" using lf1b lf2b by auto
  moreover have "set (labels \<sigma>1) \<subseteq> ds r {\<beta>}" using \<sigma>1l \<sigma>1'l by auto
  moreover have "length (labels \<sigma>2) \<le> 1 \<and> set (labels \<sigma>2) \<subseteq> {\<alpha>}" using \<sigma>2l \<sigma>2'l by auto
  moreover have "set (labels \<sigma>3) \<subseteq> ds r {\<alpha>, \<beta>}" using \<sigma>3l \<sigma>3'l by auto 
  ultimately show ?thesis unfolding LD_1'_def by fast
 qed
 show "set (labels \<tau>') \<subseteq> ds r ({\<alpha>,\<beta>})" proof -
  have x:"(r|labels \<tau>'| -s dl r (labels \<sigma>),r|labels \<tau>| ) \<in> mul_eq r" using DD D_eq[OF t i] unfolding DD_def D2_def by auto 
  have y:"set_of r|labels \<tau>| \<subseteq> ds r {\<beta>}" using leq_imp_subseteq[OF lexmax_le_multiset[OF t]] assms(4) by auto
  hence  "set_of (r|labels \<tau>'|-s ds r (set (labels \<sigma>))) \<subseteq> ds r {\<beta>}" using mul_eq_and_ds_imp_ds[OF t x y] unfolding dl_def by auto
  hence "set_of (r|labels \<tau>'| ) \<subseteq> ds r {\<beta>} \<union> ds r (set (labels \<sigma>))" unfolding diff_def by auto
  hence "set_of (r|labels \<tau>'| ) \<subseteq> ds r {\<alpha>,\<beta>}" using assms(6) unfolding ds_def by auto
  thus ?thesis using lexmax_set[OF t] by auto
 qed
qed

lemma key12: 
assumes "LT1 ars r (s,[\<beta>_step]) (s,[\<alpha>_step]) \<gamma>1 \<gamma>2 \<gamma>3" 
and t: "trans r" and i: "irrefl r"
and IH:"!!y . ((y,((s,[\<beta>_step]@\<upsilon>_step),(s,[\<alpha>_step]@\<rho>_step))) \<in> pex r \<Longrightarrow> peak ars y \<Longrightarrow> \<exists>\<sigma>' \<tau>'. DD ars r (fst y, snd y, \<sigma>', \<tau>'))" (is "!!y. ((y,?P) \<in> _ \<Longrightarrow> _ \<Longrightarrow> _)")
shows "\<exists> \<sigma>1 \<sigma>2 \<sigma>3' \<gamma>1'''. ({\<sigma>1,\<sigma>2,\<sigma>3',\<gamma>1'''} \<subseteq> seq ars \<and> 
  set (labels \<sigma>1) \<subseteq> ds r {fst \<beta>_step} \<and> length (labels \<sigma>2) \<le> 1 \<and> set (labels \<sigma>2) \<subseteq> {fst \<alpha>_step} \<and> set (labels \<sigma>3') \<subseteq> ds r {fst \<alpha>_step,fst \<beta>_step}) \<and>
  set (labels \<gamma>1''') \<subseteq> ds r {fst \<alpha>_step,fst \<beta>_step} \<and>
  snd \<beta>_step = fst \<sigma>1 \<and> lst \<sigma>1 = fst \<sigma>2 \<and> lst \<sigma>2 = fst \<sigma>3' \<and> lst \<sigma>3' = lst \<gamma>1''' \<and> fst \<gamma>1''' = fst \<gamma>3"
proof -
 from assms useful have s2:"(r|labels \<gamma>2|,{#fst \<alpha>_step#}) \<in> mul_eq r" unfolding LT1_def local_triangle1_def LD_1'_def labels_def by auto
 from assms have \<gamma>1: "\<gamma>1 \<in> conv ars" and \<gamma>3: "\<gamma>3 \<in> conv ars" and \<gamma>2_l: "length (labels \<gamma>2) \<le> 1"  
  and \<gamma>2_s: "set (labels \<gamma>2) \<subseteq> {fst \<alpha>_step}" and \<gamma>3_s: "set (labels_conv \<gamma>3) \<subseteq> ds r {fst \<alpha>_step,fst \<beta>_step}" 
  and "set (labels_conv \<gamma>1) \<subseteq> ds r {fst \<beta>_step}" unfolding LT_def LD'_def LT1_def LD_1'_def labels_def local_triangle1_def by auto
 hence "set_of (measure_conv r \<gamma>1) \<subseteq> ds r {fst \<beta>_step}" unfolding measure_conv_def using lexmax_le_multiset[OF t] by (metis set_of_multiset_of submultiset_implies_subset subset_trans)
 hence \<gamma>1_s: "set_of (measure_conv r \<gamma>1) \<subseteq> dm r {#fst \<beta>_step#}" unfolding dm_def by auto
 have x: "({#fst \<beta>_step#}, {#fst \<beta>_step, fst \<alpha>_step#}) \<in> mul_eq r" using mul_eq_add_right by auto
 obtain \<gamma>1' \<gamma>1'' where \<gamma>1': "\<gamma>1' \<in> seq ars" and \<gamma>1'': "\<gamma>1'' \<in> seq ars" and eqx:"fst \<gamma>1' = fst \<gamma>1"
  and  "fst \<gamma>1'' = lst_conv \<gamma>1" and \<gamma>1'_eq: "lst \<gamma>1' = lst \<gamma>1''"  and m2: "set_of (measure r (\<gamma>1',\<gamma>1'')) \<subseteq> dm r {#fst \<beta>_step#}"
  using key1[OF t IH \<gamma>1 \<gamma>1_s x] apply auto by fast
 hence Q:"peak ars (\<gamma>1'',\<gamma>2)" (is "peak ars ?Q") unfolding peak_def using assms(1) unfolding LT_def LD'_def LT1_def local_triangle1_def by auto
 from m2 have  \<gamma>1's: "set (labels \<gamma>1') \<subseteq> ds r {fst \<beta>_step}" and \<gamma>1''s: "set (labels \<gamma>1'') \<subseteq> ds r {fst \<beta>_step}" unfolding measure_def dm_def using lexmax_set[OF t] by auto  
 from m2 have \<tau>1'_m:"(r|labels \<gamma>1''|,{#fst \<beta>_step#}) \<in> mul r" unfolding measure_def mul_def apply auto by (metis dm_def empty_neutral(1) set_of_single single_not_empty)
 hence y:"(r|labels \<gamma>1''| + r|labels \<gamma>2|,{#fst \<alpha>_step#}+{#fst \<beta>_step#}) \<in> mul r" using mul_add_mul_eq_imp_mul[OF \<tau>1'_m s2] union_commute by metis
 have "(r|labels \<gamma>1''| + r|labels \<gamma>2|, {#fst \<alpha>_step,fst \<beta>_step#} + (r|map fst \<rho>_step|-sds r {fst \<alpha>_step} + r|map fst \<upsilon>_step|-sds r {fst \<beta>_step})) \<in> mul r" using mul_add_right[OF y] by auto
 hence q:"(?Q,?P) \<in> pex r"  unfolding pex_def measure_def labels_def apply auto by (metis union_assoc union_commute union_lcomm)
 obtain \<gamma>1''' \<sigma>' where DD:"DD ars r (\<gamma>1'',\<gamma>2,\<sigma>',\<gamma>1''')" using IH[OF q Q] by auto 
 from DD have \<sigma>': "\<sigma>' \<in> seq ars" and \<gamma>1''':"\<gamma>1''' \<in> seq ars" unfolding DD_def diagram_def by auto
 from key2[OF t i DD \<gamma>1''s \<gamma>2_l \<gamma>2_s] obtain \<sigma>1' \<sigma>2' \<sigma>3' where \<sigma>'_dec: "\<sigma>' = (fst \<sigma>1', snd \<sigma>1' @ snd \<sigma>2' @ snd \<sigma>3')"
   and eq1: "lst \<sigma>1' = fst \<sigma>2'" "lst \<sigma>2' = fst \<sigma>3'" "lst \<sigma>3' = lst \<sigma>'"
   and \<sigma>1s: "set (labels \<sigma>1') \<subseteq> ds r {fst \<beta>_step}" and \<sigma>2l: "length (labels \<sigma>2') \<le> 1" and \<sigma>2's: "set (labels \<sigma>2') \<subseteq> {fst \<alpha>_step}" and "set (labels \<sigma>3') \<subseteq> ds r {fst \<alpha>_step,fst \<beta>_step}"
   and \<sigma>3's: "set (labels \<sigma>3') \<subseteq> ds r {fst \<alpha>_step,fst \<beta>_step}" and \<gamma>1'''s: "set (labels \<gamma>1''') \<subseteq> ds r {fst \<alpha>_step,fst \<beta>_step}" unfolding LD_1'_def by blast
 have \<sigma>'_ds: "(fst \<sigma>1', snd \<sigma>1' @ snd \<sigma>2' @ snd \<sigma>3') \<in> seq ars" using \<sigma>' \<sigma>'_dec by auto
 have \<sigma>1':"\<sigma>1' \<in> seq ars" and tmp: "(fst \<sigma>2',snd \<sigma>2'@snd \<sigma>3') \<in> seq ars" using seq_chop[OF \<sigma>'_ds] surjective_pairing eq1 by auto
 have \<sigma>2': "\<sigma>2' \<in> seq ars" and \<sigma>3': "\<sigma>3' \<in> seq ars" using seq_chop[OF tmp] using surjective_pairing eq1 by auto
 have eq:"lst \<gamma>1' = fst \<sigma>1'" using DD \<gamma>1'_eq unfolding DD_def diagram_def apply auto unfolding \<sigma>'_dec by auto
 have \<sigma>1: "(fst \<gamma>1',snd \<gamma>1'@snd \<sigma>1') \<in> seq ars" (is "?\<sigma>1 \<in> _") and eq0:"lst (fst \<gamma>1', snd \<gamma>1' @ snd \<sigma>1') = lst \<sigma>1'" using seq_concat[OF \<gamma>1' \<sigma>1' eq] by auto
 moreover have "set (labels ?\<sigma>1) \<subseteq> ds r {fst \<beta>_step}" using \<sigma>1s \<gamma>1's unfolding labels_def dm_def by auto
 moreover have "snd \<beta>_step = fst ?\<sigma>1" using assms(1) unfolding LT1_def local_triangle1_def lst_def \<sigma>'_dec eqx by auto
 moreover have "lst ?\<sigma>1 = fst \<sigma>2'" unfolding eq0 eq1 by auto
 moreover have "lst \<sigma>3' = lst \<gamma>1'''" unfolding eq1 using DD unfolding DD_def diagram_def by auto
 moreover have "fst \<gamma>1''' = fst \<gamma>3" using DD assms(1) unfolding DD_def diagram_def LT1_def local_triangle1_def by auto 
 ultimately show ?thesis using \<sigma>2' \<sigma>2's \<sigma>3' \<sigma>3's  \<gamma>1''' \<gamma>1'''s eq1 surjective_pairing \<sigma>2l by blast
qed

lemma LDD_imp_DD: 
assumes t:"trans r" and i:"irrefl r" and "LDD ars r (\<tau>,\<sigma>,\<sigma>1,\<sigma>2,\<sigma>3,\<tau>1,\<tau>2,\<tau>3)"
shows "\<exists> \<sigma>' \<tau>'. DD ars r (\<tau>,\<sigma>,\<sigma>',\<tau>')" proof -
 from assms have "length (labels \<sigma>) = 1"  unfolding LDD_def LDD1_def local_diagram1_def local_peak_def unfolding labels_def by auto 
 from this obtain \<alpha> where l: "labels \<sigma> = [\<alpha>]" by (metis append_Nil append_butlast_last_id butlast_conv_take diff_self_eq_0 length_0_conv take_0 zero_neq_one)
 hence \<sigma>l: "labels \<sigma> = [hd (labels \<sigma>)]" by auto
 from assms have "length (labels \<tau>) = 1"  unfolding LDD_def LDD1_def local_diagram1_def local_peak_def unfolding labels_def by auto 
 from this obtain \<beta> where l: "labels \<tau> = [\<beta>]" by (metis append_Nil append_butlast_last_id butlast_conv_take diff_self_eq_0 length_0_conv take_0 zero_neq_one)
 hence \<tau>l: "labels \<tau> = [hd (labels \<tau>)]" by auto 
 from assms have \<sigma>':"(fst \<sigma>1,snd \<sigma>1@snd \<sigma>2@snd \<sigma>3) \<in> seq ars" (is "?\<sigma>' \<in> _") and \<tau>':"(fst \<tau>1,snd \<tau>1@snd \<tau>2@snd \<tau>3) \<in> seq ars" (is "?\<tau>' \<in> _")
  unfolding LDD_def LDD1_def local_diagram1_def local_peak_def peak_def apply auto apply (metis fst_eqD seq_concat(1) snd_eqD)  by (metis fst_eqD seq_concat(1) snd_eqD)
 from assms have sigmas: "fst ?\<sigma>' = fst \<sigma>1" "lst ?\<sigma>' = lst \<sigma>3" unfolding LDD_def LDD1_def local_diagram1_def local_peak_def peak_def apply auto by (metis (hide_lams, no_types) \<sigma>' append_assoc seq_chop(1) seq_concat(2) seq_concat_helper) 
 from assms have taus: "fst ?\<tau>' = fst \<tau>1" "lst ?\<tau>' = lst \<tau>3" unfolding LDD_def LDD1_def local_diagram1_def local_peak_def peak_def apply auto  by (metis (hide_lams, no_types) \<tau>' append_assoc seq_chop(1) seq_concat(2) seq_concat_helper)
 have "diagram ars (\<tau>,\<sigma>,?\<sigma>',?\<tau>')" using assms unfolding LDD_def LDD1_def local_diagram1_def diagram_def local_peak_def apply auto
  unfolding peak_def apply auto using sigmas taus \<sigma>' \<tau>' by auto
 moreover have "D2 r (\<tau>,\<sigma>,?\<sigma>',?\<tau>')" using assms proposition3_4[OF t i] \<sigma>l \<tau>l unfolding LDD_def LDD1_def D2_def LD'_def labels_def by auto
 ultimately show ?thesis unfolding DD_def by auto
qed

lemma LT_imp_DD: 
assumes t:"trans r" 
and i:"irrefl r" 
and IH:"!!y . ((y,((s,[\<beta>_step]@\<upsilon>_step),(s,[\<alpha>_step]@\<rho>_step))) \<in> pex r \<Longrightarrow> peak ars y \<Longrightarrow> \<exists>\<sigma>' \<tau>'. DD ars r (fst y, snd y, \<sigma>', \<tau>'))" (is "!!y. ((y,?P) \<in> _ \<Longrightarrow> _ \<Longrightarrow> _)")
and LT: "LT ars r ((s,[\<beta>_step]),(s,[\<alpha>_step]),\<gamma>1,\<gamma>2,\<gamma>3,\<delta>1,\<delta>2,\<delta>3)"
shows "\<exists> \<kappa> \<mu>. DD ars r ((s,[\<beta>_step]),(s,[\<alpha>_step]),\<kappa>,\<mu>)" 
proof -
    from LT have LTa: "LT1 ars r (s,[\<beta>_step]) (s,[\<alpha>_step]) \<gamma>1 \<gamma>2 \<gamma>3" and LTb: "LT1 ars r (s,[\<alpha>_step]) (s,[\<beta>_step]) \<delta>1 \<delta>2 \<delta>3" unfolding LT_def by auto
     
    from key12[OF LTa t i IH] obtain \<sigma>1 \<sigma>2 \<sigma>3' \<gamma>1''' where sigmas:"{\<sigma>1,\<sigma>2,\<sigma>3',\<gamma>1'''} \<subseteq> seq ars" and
    onetwo1: "set (labels \<sigma>1) \<subseteq> ds r {fst \<beta>_step} \<and> length (labels \<sigma>2) \<le> 1 \<and> set (labels \<sigma>2) \<subseteq> {fst \<alpha>_step} \<and> 
    set (labels \<sigma>3') \<subseteq> ds r {fst \<alpha>_step, fst \<beta>_step} \<and> set (labels \<gamma>1''') \<subseteq> ds r {fst \<alpha>_step,fst \<beta>_step} \<and>
     snd \<beta>_step = fst \<sigma>1 \<and> lst \<sigma>1 = fst \<sigma>2 \<and> lst \<sigma>2 = fst \<sigma>3' \<and> lst \<sigma>3' = lst \<gamma>1''' \<and> fst \<gamma>1''' = fst \<gamma>3" by metis

    have ih2: "!!y. (y, (s, [\<alpha>_step] @ \<rho>_step),(s,[\<beta>_step] @ \<upsilon>_step)) \<in> pex r \<Longrightarrow> peak ars y \<Longrightarrow> \<exists>\<sigma>' \<tau>'. DD ars r (fst y, snd y, \<sigma>', \<tau>')" 
    using IH unfolding pex_def measure_def apply auto unfolding union_commute by auto 
   
    from key12[OF LTb t i ih2] obtain \<tau>1 \<tau>2 \<tau>3' \<delta>1''' where taus:"{\<tau>1,\<tau>2,\<tau>3',\<delta>1'''} \<subseteq> seq ars" and 
    onetwo2: "set (labels \<tau>1) \<subseteq> ds r {fst \<alpha>_step} \<and> length (labels \<tau>2) \<le> 1 \<and> set (labels \<tau>2) \<subseteq> {fst \<beta>_step} \<and> 
    set (labels \<tau>3') \<subseteq> ds r {fst \<beta>_step,fst \<alpha>_step} \<and> set (labels \<delta>1''') \<subseteq> ds r {fst \<beta>_step,fst \<alpha>_step} \<and>
     snd \<alpha>_step = fst \<tau>1 \<and> lst \<tau>1 = fst \<tau>2 \<and> lst \<tau>2 = fst \<tau>3' \<and> lst \<tau>3' = lst \<delta>1''' \<and> fst \<delta>1''' = fst \<delta>3" by metis

    have \<gamma>3: "\<gamma>3 \<in> conv ars" and \<gamma>3m:"set (labels_conv \<gamma>3) \<subseteq> ds r {fst \<alpha>_step,fst \<beta>_step}" and
         \<delta>3: "\<delta>3 \<in> conv ars" (is "?c2 \<in> _") and \<delta>3m: "set (labels_conv \<delta>3) \<subseteq> ds r {fst \<beta>_step,fst \<alpha>_step}" and 
         eq: "lst_conv \<gamma>3 = lst_conv \<delta>3" using LT unfolding LT_def LT1_def local_triangle1_def LD_1'_def labels_def by auto
    hence \<delta>3m: "set (labels_conv \<delta>3) \<subseteq> ds r {fst \<alpha>_step, fst \<beta>_step}" using insert_commute by metis

    (*concat*)
    have \<delta>1''': "\<delta>1''' \<in> seq ars" using taus by auto
    have \<gamma>1''': "\<gamma>1''' \<in> seq ars" using sigmas by auto
    have c1: "(fst \<delta>1''',map (Pair True) (snd \<delta>1''')) \<in> conv ars" (is "?c0 \<in> _") 
      using seq_imp_conv \<delta>1''' surjective_pairing by metis
    have c11: "lst \<delta>1''' = lst_conv ?c0" using seq_imp_conv \<delta>1''' surjective_pairing by metis
    have c1l: "set (labels_conv ?c0) \<subseteq> ds r {fst \<beta>_step,fst \<alpha>_step}" using onetwo2 seq_imp_conv \<delta>1''' surjective_pairing by metis
    hence c1l:"set (labels_conv ?c0) \<subseteq> ds r {fst \<alpha>_step,fst \<beta>_step}" using insert_commute by metis
       
    have c1: "conv_mirror ?c0 \<in> conv ars" (is "?c1 \<in> _") 
             "set (labels_conv (conv_mirror ?c0)) \<subseteq> ds r {fst \<alpha>_step,fst \<beta>_step}" 
             "fst (conv_mirror ?c0) = lst \<tau>3'"
             "lst_conv (conv_mirror ?c0) = fst \<delta>3" 
     using conv_mirror[OF c1] c11 c1l c1 onetwo2 by auto


    have c2: "?c2 \<in> conv ars" 
             "set (labels_conv ?c2) \<subseteq> ds r {fst \<alpha>_step, fst \<beta>_step}" 
             "fst ?c2 = fst \<delta>3" 
             "lst_conv ?c2 = lst_conv \<gamma>3" using \<delta>3 eq \<delta>3m by auto

    have "conv_mirror \<gamma>3 \<in> conv ars" (is "?c3 \<in> _") "set (labels_conv (conv_mirror \<gamma>3)) = set (labels_conv \<gamma>3)" using conv_mirror[OF \<gamma>3] by auto
    hence c3: "?c3 \<in> conv ars" 
              "set (labels_conv ?c3) \<subseteq> ds r {fst \<alpha>_step, fst \<beta>_step}" 
              "fst ?c3 = lst_conv \<delta>3" 
              "lst_conv ?c3 = fst \<gamma>1'''" using conv_mirror[OF \<gamma>3] eq onetwo1 \<gamma>3m by auto

    have c4: "(fst \<gamma>1''',map (Pair True) (snd \<gamma>1''')) \<in> conv ars" (is "?c4 \<in> _") "set (labels_conv (fst \<gamma>1''',map (Pair True) (snd \<gamma>1'''))) = set (labels \<gamma>1''')"
     using seq_imp_conv \<gamma>1''' surjective_pairing apply metis using seq_imp_conv \<gamma>1''' surjective_pairing by metis
    have c4: "?c4 \<in> conv ars" 
             "lst_conv ?c4 = lst \<gamma>1'''"
             "set (labels_conv ?c4) \<subseteq> ds r {fst \<alpha>_step,fst \<beta>_step}"
     using  seq_imp_conv \<gamma>1''' surjective_pairing apply metis using seq_imp_conv \<gamma>1''' surjective_pairing apply metis using c4(2) onetwo1 by auto

    have eq: "lst_conv ?c1 = fst ?c2" using c1 c2 by auto 
    have c12: "(fst ?c1,snd ?c1@snd ?c2) \<in> conv ars" (is "?c12 \<in> _") 
     "fst (fst ?c1,snd ?c1@snd ?c2) = fst ?c1" "lst_conv (fst ?c1,snd ?c1@snd ?c2) = lst_conv ?c2" using conv_concat[OF c1(1) c2(1) eq] by auto
    have eq: "lst_conv ?c12 = fst ?c3" using c12 c3 by auto
    have c123: "(fst ?c12,snd ?c12@snd ?c3) \<in> conv ars" (is "?c123 \<in> _") 
     "fst (fst ?c12,snd ?c12@snd ?c3) = fst ?c12" "lst_conv (fst ?c12,snd ?c12@snd ?c3) = lst_conv ?c3" using conv_concat[OF c12(1) c3(1) eq] by auto
 
    have eq: "lst_conv ?c123 = fst ?c4" using c123 c2 c4 onetwo1 onetwo2 apply auto unfolding Let_def using c3(4) apply auto by metis
    have c1234: "(fst ?c123,snd ?c123@snd ?c4) \<in> conv ars" (is "?c1234 \<in> _") 
     "fst (fst ?c123,snd ?c123@snd ?c4) = fst ?c123" "lst_conv (fst ?c123,snd ?c123@snd ?c4) = lst_conv ?c4" using conv_concat[OF c123(1) c4(1) eq] by auto
    hence c1234: "?c1234 \<in> conv ars" (is "?c1234 \<in> _") 
     "fst (?c1234) = lst \<tau>3'" "lst_conv ?c1234 = lst \<sigma>3'" apply auto unfolding Let_def using c1(3) apply auto apply metis using c4(2) onetwo1 by metis
    
    have c12l: "set (labels_conv ?c12) \<subseteq> ds r {fst \<alpha>_step, fst \<beta>_step}" using conv_concat_labels[OF c1(1) c2(1)] c1 c2 by auto
    have c123l: "set (labels_conv ?c123) \<subseteq> ds r {fst \<alpha>_step,fst \<beta>_step}" using conv_concat_labels[OF c12(1) c3(1)] c12l c3 by auto
    have c1234l:"set (labels_conv ?c1234) \<subseteq> ds r {fst \<alpha>_step,fst \<beta>_step}" using conv_concat_labels[OF c123(1) c4(1)] c123l c4 by auto
    hence "set_of (r|labels_conv ?c1234| ) \<subseteq> ds r {fst \<alpha>_step,fst \<beta>_step}" using submultiset_implies_subset[OF lexmax_le_multiset[OF t]] by auto
    hence "set_of (measure_conv r ?c1234) \<subseteq> dm r {#fst \<beta>_step, fst \<alpha>_step#}" unfolding measure_conv_def dm_def by auto
    hence m: "set_of (measure_conv r ?c1234) \<subseteq> dm r {#fst \<alpha>_step, fst \<beta>_step#}" unfolding union_commute by auto

    from c1234 m obtain \<rho> where \<rho>:"\<rho> \<in> conv ars" and \<rho>m:"set_of (measure_conv r \<rho>) \<subseteq> dm r {# fst \<alpha>_step, fst \<beta>_step#}" 
    and eq1: "fst \<rho> = lst \<tau>3'" and eq2: "lst_conv \<rho> = lst \<sigma>3'" by auto
    
    have M:"({#fst \<alpha>_step,fst \<beta>_step#},{#fst \<beta>_step,fst \<alpha>_step#}) \<in> mul_eq r" using union_commute mul_eq_reflexive by metis
    from key1[OF t IH \<rho> \<rho>m M] obtain \<tau>3'' \<sigma>3'' where
     \<tau>3'':"\<tau>3'' \<in> seq ars" and \<sigma>3'': "\<sigma>3'' \<in> seq ars" and eq:"fst \<tau>3'' = fst \<rho> \<and> fst \<sigma>3'' = lst_conv \<rho> \<and> lst \<tau>3'' = lst \<sigma>3'' \<and> 
    set_of (measure r (\<tau>3'', \<sigma>3'')) \<subseteq> dm r {#fst \<alpha>_step, fst \<beta>_step#}"  apply auto by fast
    have s1: "set (labels \<sigma>3'') \<subseteq> ds r {fst \<alpha>_step, fst \<beta>_step}" using eq unfolding dm_def measure_def apply auto by (metis (hide_lams, no_types) insert_commute lexmax_set set_mp t) 
    have s2: "set (labels \<tau>3'') \<subseteq> ds r {fst \<beta>_step, fst \<alpha>_step}" using eq unfolding dm_def measure_def apply auto by (metis (hide_lams, no_types) insert_commute lexmax_set set_mp t)
    have \<sigma>1_eq: "lst (s, [\<beta>_step]) = fst \<sigma>1" and \<tau>1_eq: "lst (s, [\<alpha>_step]) = fst \<tau>1" using onetwo1 onetwo2 surjective_pairing unfolding lst_def by auto
    have eqn: " lst \<tau>3'' = lst \<sigma>3''" and \<sigma>_eq: "lst \<sigma>3' = fst \<sigma>3''" and \<tau>_eq: "lst \<tau>3' = fst \<tau>3''" using eq eq1 eq2 by auto
    have \<sigma>3':"(fst \<sigma>3',snd \<sigma>3'@snd \<sigma>3'') \<in> seq ars" (is "?\<sigma>3 \<in> _") using seq_concat[OF _ \<sigma>3'' \<sigma>_eq] sigmas by blast
    have \<tau>3':"(fst \<tau>3',snd \<tau>3'@snd \<tau>3'') \<in> seq ars" (is "?\<tau>3 \<in> _") using seq_concat[OF _ \<tau>3'' \<tau>_eq] taus by blast
    have "fst ?\<sigma>3 = lst \<sigma>2" and "fst ?\<tau>3 = lst \<tau>2" using onetwo1 onetwo2 by auto
    have lst:"lst ?\<sigma>3 = lst ?\<tau>3" using eqn \<sigma>3'' \<sigma>3' \<sigma>_eq \<tau>3'' \<tau>_eq \<tau>3' seq_chop(1) seq_concat(2) surjective_pairing by metis
    have "local_diagram1 ars (s, [\<beta>_step]) (s, [\<alpha>_step]) \<sigma>1 \<sigma>2 (fst \<sigma>3', snd \<sigma>3' @ snd \<sigma>3'')" 
     using sigmas \<sigma>3' onetwo1 \<sigma>1_eq LT unfolding local_diagram1_def  LT_def LT1_def local_triangle1_def by auto
    moreover have "local_diagram1 ars (s,[\<alpha>_step]) (s,[\<beta>_step]) \<tau>1 \<tau>2 (fst \<tau>3',snd \<tau>3'@snd \<tau>3'')" 
     using taus \<tau>3' onetwo2 \<tau>1_eq LT unfolding local_diagram1_def LT_def LT1_def local_triangle1_def by auto
    moreover have "LD_1' r (hd (labels (s, [\<beta>_step]))) (hd (labels (s, [\<alpha>_step]))) (labels \<sigma>1) (labels \<sigma>2) (labels (fst \<sigma>3', snd \<sigma>3' @ snd \<sigma>3''))" 
     using onetwo1 s1 unfolding LD_1'_def labels_def by auto
    moreover have "LD_1' r (hd (labels (s, [\<alpha>_step]))) (hd (labels (s, [\<beta>_step]))) (labels \<tau>1) (labels \<tau>2) (labels (fst \<tau>3', snd \<tau>3' @ snd \<tau>3''))" 
     using onetwo2 s2 unfolding LD_1'_def labels_def by auto
    ultimately have LDD: "LDD ars r ((s,[\<beta>_step]),(s,[\<alpha>_step]),\<sigma>1,\<sigma>2,?\<sigma>3,\<tau>1,\<tau>2,?\<tau>3)" using lst unfolding LDD_def LDD1_def local_diagram1_def by auto 
    from LDD_imp_DD[OF t i LDD] show ?thesis by auto
qed

lemma LT_imp_D: assumes t:"trans r" and "wf r" and "\<forall>p. (local_peak ars p \<longrightarrow> (\<exists> \<gamma>1 \<gamma>2 \<gamma>3 \<delta>1 \<delta>2 \<delta>3. LT ars r (fst p,snd p,\<gamma>1,\<gamma>2,\<gamma>3,\<delta>1,\<delta>2,\<delta>3)))" 
and "peak ars P" shows "(\<exists> \<sigma>' \<tau>'. DD ars r (fst P,snd P,\<sigma>',\<tau>'))" proof -
 have i: "irrefl r" using assms(1,2) acyclic_irrefl trancl_id wf_acyclic by metis
 have wf: "wf (pex r)" using wf[OF assms(1,2)] . 
 show ?thesis using assms(4) proof (induct rule:wf_induct_rule[OF wf])
  case (1 P)
  obtain s \<tau> \<sigma> where decompose:"P = (\<tau>,\<sigma>)" and tau:"\<tau> \<in> seq ars" and sigma:"\<sigma> \<in> seq ars" 
   and tau_s: "fst \<tau> = s" and sigma_s: "fst \<sigma> = s" using 1 unfolding peak_def apply auto by fast
  show ?case proof (cases "snd \<tau>")
   case Nil from mirror_DD[OF assms(1) i trivial_DD[OF sigma]] 
   show ?thesis using tau_s sigma_s Nil surjective_pairing unfolding decompose fst_conv snd_conv DD_def by metis
  next
   case (Cons \<beta>_step \<upsilon>_step) 
   hence tau_dec: "\<tau> = (s,[\<beta>_step]@\<upsilon>_step)" apply auto using tau_s surjective_pairing by metis 
   hence tau2:" (s,[\<beta>_step]@\<upsilon>_step) \<in> seq ars" using tau by auto
   show ?thesis proof (cases "snd \<sigma>")
    case Nil from trivial_DD[OF tau] 
    show ?thesis using tau_s sigma_s Nil surjective_pairing unfolding decompose fst_conv snd_conv DD_def by metis 
   next
    case (Cons \<alpha>_step \<rho>_step) 
    hence sigma_dec: "\<sigma> = (s,[\<alpha>_step]@\<rho>_step)" apply auto using sigma_s surjective_pairing by metis
    hence sigma2:"(s,[\<alpha>_step]@\<rho>_step) \<in> seq ars" using sigma by auto

    have alpha:"(s,[\<alpha>_step]) \<in> seq ars" (is "?\<alpha> \<in> _") 
     and rho: "(lst (s,[\<alpha>_step]),\<rho>_step) \<in> seq ars" (is "?\<rho> \<in> _") using seq_chop[OF sigma2] by auto
    hence alpha': "(s,fst \<alpha>_step, snd \<alpha>_step) \<in> ars" by (metis seq_tail1(2))
    have beta:"(s,[\<beta>_step]) \<in> seq ars" (is "?\<beta> \<in> _") 
     and upsilon: "(lst (s,[\<beta>_step]),\<upsilon>_step) \<in> seq ars" (is "?\<upsilon> \<in> _") using seq_chop[OF tau2] by auto

    have lp:"local_peak ars (?\<beta>,?\<alpha>)" using alpha beta unfolding local_peak_def peak_def by auto

   (* difference begin*)
    from this obtain \<gamma>1 \<gamma>2 \<gamma>3 \<delta>1 \<delta>2 \<delta>3 where LT: "LT ars r (?\<beta>, ?\<alpha>, \<gamma>1, \<gamma>2, \<gamma>3, \<delta>1, \<delta>2, \<delta>3)" using assms(3) apply auto by metis
    have P:"P = ((s,[\<beta>_step]@\<upsilon>_step),(s,[\<alpha>_step]@\<rho>_step))" (is "P = ?P") using decompose unfolding tau_dec sigma_dec by auto    
    obtain \<kappa> \<mu> where D:"DD ars r (?\<beta>,?\<alpha>,\<kappa>,\<mu>)" using LT_imp_DD[OF t i 1(1) LT] unfolding P by fast
   (*difference end*)

    hence kappa: "\<kappa>\<in>seq ars" and mu: "\<mu>\<in>seq ars" unfolding DD_def diagram_def by auto
    have P_IH1: " peak ars (?\<upsilon>,\<kappa>)" using upsilon kappa D unfolding DD_def diagram_def peak_def by auto
    have beta_ne: "labels ?\<beta> \<noteq> []" unfolding labels_def by auto
    have dec: "D r (labels ?\<beta>) (labels ?\<alpha>) (labels \<kappa>) (labels \<mu>)" using D unfolding DD_def D2_def by auto
    have x1:"((?\<upsilon>,\<kappa>), (\<tau>,?\<alpha>)) \<in> pex r" using lemma3_6[OF assms(1) beta_ne dec] 
     unfolding pex_def measure_def decompose labels_def tau_dec apply auto using union_commute by metis
    have "(lexmax r (labels \<tau>) + lexmax r (labels (?\<alpha>)), lexmax r (labels \<tau>) + lexmax r (labels \<sigma>)) \<in> mul_eq r" (is "(?l,?r) \<in> _") 
     unfolding sigma_dec labels_def snd_conv map.simps lexmax.simps diff_from_empty apply auto by (metis lemma2_6_6_a[OF assms(1)] lemma2_6_2_a mset_le_exists_conv assms(1)) 
    hence "((?\<upsilon>,\<kappa>),P) \<in> pex r" using x1 unfolding sigma_s pex_def measure_def decompose using mul_and_mul_eq_imp_mul[OF assms(1)] by auto  
    from this obtain \<kappa>' \<upsilon>' where IH1: "DD ars r (?\<upsilon>,\<kappa>,\<kappa>',\<upsilon>')" using 1(1)[OF _ P_IH1] unfolding decompose by auto
    hence kappa':"\<kappa>'\<in>seq ars" and upsilon': "\<upsilon>'\<in>seq ars" using D unfolding DD_def diagram_def by auto
    have tau': "(fst \<mu>,snd \<mu>@(snd \<upsilon>')) \<in> seq ars" (is "?\<tau>' \<in> _") using seq_concat(1)[OF mu upsilon'] D IH1 unfolding DD_def diagram_def by auto  
    have DIH1: "DD ars r (\<tau>,?\<alpha>,\<kappa>',?\<tau>')" using lemma3_5_DD[OF assms(1) i D IH1] tau_dec by auto 
    hence dec_dih1: "D r (labels \<tau>) (labels ?\<alpha>) (labels \<kappa>') (labels ?\<tau>')" using DIH1 unfolding DD_def D2_def by simp

    have P_IH2: "peak ars (?\<tau>',?\<rho>)" using tau' rho D unfolding DD_def diagram_def peak_def by auto  
    have alpha_ne: "labels ?\<alpha> \<noteq> []" unfolding labels_def by simp 
    have "((?\<tau>',?\<rho>),P) \<in> pex r" using lemma3_6_v[OF assms(1) i alpha_ne dec_dih1] unfolding pex_def measure_def decompose labels_def sigma_dec by auto
    from this obtain \<rho>' \<tau>'' where IH2: "DD ars r (?\<tau>',?\<rho>,\<rho>',\<tau>'')" using 1(1)[OF _ P_IH2] by auto 
    show ?thesis using lemma3_5_DD_v[OF assms(1) i DIH1 IH2] unfolding decompose fst_conv snd_conv sigma_dec by fast
   qed
  qed
 qed
qed

definition LD_conv :: "'b set \<Rightarrow> 'a rel \<Rightarrow> bool"
 where "LD_conv L ars = (\<exists> (r:: ('b rel)) (lrs::('a,'b) lars). (ars = unlabel lrs) \<and> trans r \<and> wf r \<and> (\<forall>p. (local_peak lrs p \<longrightarrow> (\<exists> \<gamma>1 \<gamma>2 \<gamma>3 \<delta>1 \<delta>2 \<delta>3. LT lrs r (fst p,snd p,\<gamma>1,\<gamma>2,\<gamma>3,\<delta>1,\<delta>2,\<delta>3)))))"

lemma sound_conv: assumes "LD_conv L ars" shows "CR ars"
 using assms LT_imp_D D_imp_CR unfolding LD_conv_def by metis

end

